Symmetric and unimodal independence polynomials of trees

Given $n \geq 1$, we study the existence of a tree on $n$ vertices whose independence polynomial is symmetric and unimodal as well as the existence of a symmetric and unimodal independence polynomial of degree $n$ of a tree.

==> anc/supplementary_file.tex <==

\documentclass[11pt]{article}
\usepackage[margin=1in]{geometry}
\usepackage{amsmath,amssymb,booktabs,longtable,array}
\usepackage{tikz}
\usepackage{xcolor}
\usepackage[hidelinks]{hyperref}
\usepackage{microtype}
\usepackage{parskip}
\setlength{\parindent}{0pt}
\pagestyle{plain}
\newcommand{\orbmark}[1]{\tikz[baseline=-0.6ex]\draw[#1,line width=0.7pt] (0,0) circle (2.6pt);}
\begin{document}
\begin{center}
{\LARGE Supplementary catalogue of symmetric and $\gamma$-admissible trees up to order $21$}\par
\vspace{0.75em}
{\large for \emph{Symmetric and unimodal independence polynomials of trees}}\par
\end{center}

This supplement collects the small-order computational data behind the tree counts used in the paper. 



For each order $n\leq 21$, Section~1 lists every nonisomorphic tree whose independence polynomial is symmetric. The displayed coefficient sequences are all unimodal, so in this range every symmetric independence polynomial of a tree is automatically unimodal. Section~2 records the $\gamma$-admissible cases. For each underlying tree we display the factorization $P_T(x)=(1+x)^dA(y)$, where $y=x/(1+x)^2$, and we mark each admissible root orbit by color. The corresponding polynomial $B(y)$ is defined by $P_{T-r}(x)=(1+x)^dB(y)$ for any root $r$ in that orbit.


\vskip1cm

\begin{center}
\renewcommand{\arraystretch}{1.08}
\begin{tabular}{rrrr}
\toprule
$n$ & symmetric trees & distinct symmetric polynomials & $\gamma$-admissible trees\\
\midrule
1 & 1 & 1 & 0\\
2 & 0 & 0 & 0\\
3 & 1 & 1 & 1\\
4 & 0 & 0 & 0\\
5 & 0 & 0 & 0\\
6 & 1 & 1 & 1\\
7 & 0 & 0 & 0\\
8 & 1 & 1 & 0\\
9 & 1 & 1 & 1\\
10 & 0 & 0 & 0\\
11 & 2 & 1 & 0\\
12 & 3 & 2 & 2\\
13 & 3 & 3 & 0\\
14 & 1 & 1 & 0\\
15 & 4 & 3 & 3\\
16 & 2 & 2 & 0\\
17 & 4 & 3 & 0\\
18 & 15 & 11 & 6\\
19 & 6 & 5 & 1\\
20 & 14 & 8 & 1\\
21 & 22 & 16 & 14\\
\bottomrule
\end{tabular}
\end{center}

\newpage

\section*{1. Symmetric independence polynomials}
For each order $n$, the polynomial displayed above a row of drawings is the common independence polynomial of the trees shown immediately below it.

\subsection*{Order 1}
There is 1 nonisomorphic tree on 1 vertices with symmetric independence polynomial; these yield 1 distinct symmetric polynomial.

\begin{center}
\footnotesize
\[
P(x)=1 + x.
\]
\end{center}
\noindent

\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\fill (0.000,0.000) circle (1.1pt);
\end{tikzpicture}
\vskip0.1cm
\small\textbf{$S_{1,1}$}
\end{center}

\vspace{0.5em}

\subsection*{Order 3}
There is 1 nonisomorphic tree on 3 vertices with symmetric independence polynomial; these yield 1 distinct symmetric polynomial.

\begin{center}
\footnotesize
\[
P(x)=1 + 3x + x^{2}.
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.769) -- (2.450,0.000);
\draw[line width=0.35pt] (2.450,1.538) -- (0.000,0.769);
\fill (0.000,0.769) circle (1.1pt);
\fill (2.450,1.538) circle (1.1pt);
\fill (2.450,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{3,1}$}
\end{center}
\par\vspace{0.9em}
\vspace{0.5em}

\subsection*{Order 6}
There is 1 nonisomorphic tree on 6 vertices with symmetric independence polynomial; these yield 1 distinct symmetric polynomial.

\begin{center}
\footnotesize
\[
P(x)=1 + 6x + 10x^{2} + 6x^{3} + x^{4}.
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.769) -- (1.225,0.769);
\draw[line width=0.35pt] (0.000,0.769) -- (1.225,0.000);
\draw[line width=0.35pt] (1.225,1.538) -- (0.000,0.769);
\draw[line width=0.35pt] (1.225,1.538) -- (2.450,1.923);
\draw[line width=0.35pt] (1.225,1.538) -- (2.450,1.154);
\fill (0.000,0.769) circle (1.1pt);
\fill (1.225,1.538) circle (1.1pt);
\fill (2.450,1.923) circle (1.1pt);
\fill (2.450,1.154) circle (1.1pt);
\fill (1.225,0.769) circle (1.1pt);
\fill (1.225,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{6,1}$}
\end{center}
\vspace{0.5em}

\subsection*{Order 8}
There is 1 nonisomorphic tree on 8 vertices with symmetric independence polynomial; these yield 1 distinct symmetric polynomial.

\begin{center}
\footnotesize
\[
P(x)=1 + 8x + 21x^{2} + 21x^{3} + 8x^{4} + x^{5}.
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.256) -- (0.817,0.000);
\draw[line width=0.35pt] (0.817,0.513) -- (0.000,0.256);
\draw[line width=0.35pt] (0.817,0.513) -- (1.633,0.513);
\draw[line width=0.35pt] (1.633,0.513) -- (2.450,1.026);
\draw[line width=0.35pt] (1.633,0.513) -- (2.450,0.513);
\draw[line width=0.35pt] (0.817,0.000) -- (1.633,0.000);
\draw[line width=0.35pt] (1.633,0.000) -- (2.450,0.000);
\fill (0.000,0.256) circle (1.1pt);
\fill (0.817,0.513) circle (1.1pt);
\fill (1.633,0.513) circle (1.1pt);
\fill (2.450,1.026) circle (1.1pt);
\fill (2.450,0.513) circle (1.1pt);
\fill (0.817,0.000) circle (1.1pt);
\fill (1.633,0.000) circle (1.1pt);
\fill (2.450,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{8,1}$}
\end{center}

\vspace{0.5em}

\subsection*{Order 9}
There is 1 nonisomorphic tree on 9 vertices with symmetric independence polynomial; these yield 1 distinct symmetric polynomial.

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 9x + 28x^{2} + 40x^{3} + 28x^{4} + 9x^{5}+ x^{6}.\end{aligned}
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.919) -- (0.975,1.225);
\draw[line width=0.35pt] (0.000,0.919) -- (0.975,0.613);
\draw[line width=0.35pt] (0.000,0.919) -- (0.975,0.000);
\draw[line width=0.35pt] (0.975,1.838) -- (0.000,0.919);
\draw[line width=0.35pt] (0.975,1.838) -- (1.951,2.450);
\draw[line width=0.35pt] (0.975,1.838) -- (1.951,1.838);
\draw[line width=0.35pt] (0.975,1.225) -- (1.951,1.225);
\draw[line width=0.35pt] (0.975,1.225) -- (1.951,0.613);
\fill (0.000,0.919) circle (1.1pt);
\fill (0.975,1.838) circle (1.1pt);
\fill (1.951,2.450) circle (1.1pt);
\fill (1.951,1.838) circle (1.1pt);
\fill (0.975,1.225) circle (1.1pt);
\fill (1.951,1.225) circle (1.1pt);
\fill (1.951,0.613) circle (1.1pt);
\fill (0.975,0.613) circle (1.1pt);
\fill (0.975,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{9,1}$}
\end{center}

\vspace{0.5em}

\subsection*{Order 11}
There are 2 nonisomorphic trees on 11 vertices with symmetric independence polynomial; these yield 1 distinct symmetric polynomial.

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 11x + 45x^{2} + 88x^{3} + 88x^{4} + 45x^{5}  + 11x^{6} + x^{7}.\end{aligned}
\]
\end{center}
\noindent
\begin{minipage}[t]{0.5\textwidth}
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.902) -- (0.817,0.902);
\draw[line width=0.35pt] (0.000,0.902) -- (0.817,0.133);
\draw[line width=0.35pt] (0.817,1.538) -- (0.000,0.902);
\draw[line width=0.35pt] (0.817,1.538) -- (1.633,2.051);
\draw[line width=0.35pt] (0.817,1.538) -- (1.633,1.538);
\draw[line width=0.35pt] (1.633,2.051) -- (2.450,2.308);
\draw[line width=0.35pt] (1.633,2.051) -- (2.450,1.795);
\draw[line width=0.35pt] (0.817,0.902) -- (1.633,1.026);
\draw[line width=0.35pt] (0.817,0.902) -- (1.633,0.513);
\draw[line width=0.35pt] (0.817,0.133) -- (1.633,0.000);
\fill (0.000,0.902) circle (1.1pt);
\fill (0.817,1.538) circle (1.1pt);
\fill (1.633,2.051) circle (1.1pt);
\fill (2.450,2.308) circle (1.1pt);
\fill (2.450,1.795) circle (1.1pt);
\fill (1.633,1.538) circle (1.1pt);
\fill (0.817,0.902) circle (1.1pt);
\fill (1.633,1.026) circle (1.1pt);
\fill (1.633,0.513) circle (1.1pt);
\fill (0.817,0.133) circle (1.1pt);
\fill (1.633,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{11,1}$}
\end{minipage}
\hskip0.4cm
\begin{minipage}[t]{0.5\textwidth}
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.577) -- (0.613,0.769);
\draw[line width=0.35pt] (0.000,0.577) -- (0.613,0.385);
\draw[line width=0.35pt] (0.000,0.577) -- (0.613,0.000);
\draw[line width=0.35pt] (0.613,1.154) -- (0.000,0.577);
\draw[line width=0.35pt] (0.613,1.154) -- (1.225,1.538);
\draw[line width=0.35pt] (0.613,1.154) -- (1.225,1.154);
\draw[line width=0.35pt] (1.225,1.538) -- (1.837,1.538);
\draw[line width=0.35pt] (1.837,1.538) -- (2.450,1.538);
\draw[line width=0.35pt] (0.613,0.769) -- (1.225,0.769);
\draw[line width=0.35pt] (1.225,0.769) -- (1.837,0.769);
\fill (0.000,0.577) circle (1.1pt);
\fill (0.613,1.154) circle (1.1pt);
\fill (1.225,1.538) circle (1.1pt);
\fill (1.837,1.538) circle (1.1pt);
\fill (2.450,1.538) circle (1.1pt);
\fill (1.225,1.154) circle (1.1pt);
\fill (0.613,0.769) circle (1.1pt);
\fill (1.225,0.769) circle (1.1pt);
\fill (1.837,0.769) circle (1.1pt);
\fill (0.613,0.385) circle (1.1pt);
\fill (0.613,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{11,2}$}
\end{minipage}
\par\vspace{0.9em}
\vspace{0.5em}

\subsection*{Order 12}
There are 3 nonisomorphic trees on 12 vertices with symmetric independence polynomial; these yield 2 distinct symmetric polynomials.

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 12x + 55x^{2} + 128x^{3} + 168x^{4} + 128x^{5}  + 55x^{6} + 12x^{7} + x^{8}.\end{aligned}
\]
\end{center}
\noindent
\begin{minipage}[t]{0.5\textwidth}
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.668) -- (0.709,0.891);
\draw[line width=0.35pt] (0.000,0.668) -- (0.709,0.445);
\draw[line width=0.35pt] (0.000,0.668) -- (0.709,0.000);
\draw[line width=0.35pt] (0.709,1.559) -- (0.000,0.668);
\draw[line width=0.35pt] (0.709,1.559) -- (1.419,2.227);
\draw[line width=0.35pt] (0.709,1.559) -- (1.419,1.782);
\draw[line width=0.35pt] (0.709,1.559) -- (1.419,1.336);
\draw[line width=0.35pt] (1.419,2.227) -- (2.128,2.450);
\draw[line width=0.35pt] (1.419,2.227) -- (2.128,2.005);
\draw[line width=0.35pt] (0.709,0.891) -- (1.419,0.891);
\draw[line width=0.35pt] (0.709,0.891) -- (1.419,0.445);
\fill (0.000,0.668) circle (1.1pt);
\fill (0.709,1.559) circle (1.1pt);
\fill (1.419,2.227) circle (1.1pt);
\fill (2.128,2.450) circle (1.1pt);
\fill (2.128,2.005) circle (1.1pt);
\fill (1.419,1.782) circle (1.1pt);
\fill (1.419,1.336) circle (1.1pt);
\fill (0.709,0.891) circle (1.1pt);
\fill (1.419,0.891) circle (1.1pt);
\fill (1.419,0.445) circle (1.1pt);
\fill (0.709,0.445) circle (1.1pt);
\fill (0.709,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{12,1}$}
\end{minipage}
\hskip0.5cm
\begin{minipage}[t]{0.5\textwidth}
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.490) -- (0.780,0.490);
\draw[line width=0.35pt] (0.000,0.490) -- (0.780,0.000);
\draw[line width=0.35pt] (0.780,1.225) -- (0.000,0.490);
\draw[line width=0.35pt] (0.780,1.225) -- (1.561,2.205);
\draw[line width=0.35pt] (0.780,1.225) -- (1.561,1.715);
\draw[line width=0.35pt] (0.780,1.225) -- (1.561,1.225);
\draw[line width=0.35pt] (0.780,1.225) -- (1.561,0.735);
\draw[line width=0.35pt] (1.561,2.205) -- (2.341,2.450);
\draw[line width=0.35pt] (1.561,2.205) -- (2.341,1.960);
\draw[line width=0.35pt] (0.780,0.490) -- (1.561,0.245);
\draw[line width=0.35pt] (1.561,0.245) -- (2.341,0.245);
\fill (0.000,0.490) circle (1.1pt);
\fill (0.780,1.225) circle (1.1pt);
\fill (1.561,2.205) circle (1.1pt);
\fill (2.341,2.450) circle (1.1pt);
\fill (2.341,1.960) circle (1.1pt);
\fill (1.561,1.715) circle (1.1pt);
\fill (1.561,1.225) circle (1.1pt);
\fill (1.561,0.735) circle (1.1pt);
\fill (0.780,0.490) circle (1.1pt);
\fill (1.561,0.245) circle (1.1pt);
\fill (2.341,0.245) circle (1.1pt);
\fill (0.780,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{12,2}$}
\end{minipage}
\par\vspace{0.9em}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 12x + 55x^{2} + 129x^{3} + 170x^{4} + 129x^{5}  + 55x^{6} + 12x^{7} + x^{8}.\end{aligned}
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.817) -- (0.650,1.225);
\draw[line width=0.35pt] (0.000,0.817) -- (0.650,0.817);
\draw[line width=0.35pt] (0.000,0.817) -- (0.650,0.408);
\draw[line width=0.35pt] (0.000,0.817) -- (0.650,0.000);
\draw[line width=0.35pt] (0.650,2.042) -- (0.000,0.817);
\draw[line width=0.35pt] (0.650,2.042) -- (1.301,2.450);
\draw[line width=0.35pt] (0.650,2.042) -- (1.301,2.042);
\draw[line width=0.35pt] (0.650,1.225) -- (1.301,1.633);
\draw[line width=0.35pt] (0.650,1.225) -- (1.301,1.225);
\draw[line width=0.35pt] (0.650,0.817) -- (1.301,0.817);
\draw[line width=0.35pt] (0.650,0.817) -- (1.301,0.408);
\fill (0.000,0.817) circle (1.1pt);
\fill (0.650,2.042) circle (1.1pt);
\fill (1.301,2.450) circle (1.1pt);
\fill (1.301,2.042) circle (1.1pt);
\fill (0.650,1.225) circle (1.1pt);
\fill (1.301,1.633) circle (1.1pt);
\fill (1.301,1.225) circle (1.1pt);
\fill (0.650,0.817) circle (1.1pt);
\fill (1.301,0.817) circle (1.1pt);
\fill (1.301,0.408) circle (1.1pt);
\fill (0.650,0.408) circle (1.1pt);
\fill (0.650,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{12,3}$}
\end{center}
\vspace{0.5em}

\subsection*{Order 13}
There are 3 nonisomorphic trees on 13 vertices with symmetric independence polynomial; these yield 3 distinct symmetric polynomials.

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 13x + 66x^{2} + 176x^{3} + 279x^{4} + 279x^{5}  + 176x^{6} + 66x^{7} + 13x^{8} + x^{9}.\end{aligned}
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.961) -- (0.613,1.538);
\draw[line width=0.35pt] (0.000,0.961) -- (0.613,1.154);
\draw[line width=0.35pt] (0.000,0.961) -- (0.613,0.769);
\draw[line width=0.35pt] (0.000,0.961) -- (0.613,0.385);
\draw[line width=0.35pt] (0.000,0.961) -- (0.613,0.000);
\draw[line width=0.35pt] (0.613,1.923) -- (0.000,0.961);
\draw[line width=0.35pt] (0.613,1.923) -- (1.225,2.308);
\draw[line width=0.35pt] (0.613,1.923) -- (1.225,1.923);
\draw[line width=0.35pt] (1.225,2.308) -- (1.837,2.308);
\draw[line width=0.35pt] (1.837,2.308) -- (2.450,2.308);
\draw[line width=0.35pt] (0.613,1.538) -- (1.225,1.538);
\draw[line width=0.35pt] (1.225,1.538) -- (1.837,1.538);
\fill (0.000,0.961) circle (1.1pt);
\fill (0.613,1.923) circle (1.1pt);
\fill (1.225,2.308) circle (1.1pt);
\fill (1.837,2.308) circle (1.1pt);
\fill (2.450,2.308) circle (1.1pt);
\fill (1.225,1.923) circle (1.1pt);
\fill (0.613,1.538) circle (1.1pt);
\fill (1.225,1.538) circle (1.1pt);
\fill (1.837,1.538) circle (1.1pt);
\fill (0.613,1.154) circle (1.1pt);
\fill (0.613,0.769) circle (1.1pt);
\fill (0.613,0.385) circle (1.1pt);
\fill (0.613,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{13,1}$}
\end{center}


\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 13x + 66x^{2} + 176x^{3} + 280x^{4} + 280x^{5}  + 176x^{6} + 66x^{7} + 13x^{8} + x^{9}.\end{aligned}
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,1.154) -- (0.613,0.961);
\draw[line width=0.35pt] (0.613,1.631) -- (0.000,1.154);
\draw[line width=0.35pt] (0.613,1.631) -- (1.225,1.923);
\draw[line width=0.35pt] (1.225,1.923) -- (1.837,1.923);
\draw[line width=0.35pt] (1.837,1.923) -- (2.450,1.923);
\draw[line width=0.35pt] (0.613,0.961) -- (1.225,1.538);
\draw[line width=0.35pt] (0.613,0.961) -- (1.225,1.154);
\draw[line width=0.35pt] (0.613,0.961) -- (1.225,0.769);
\draw[line width=0.35pt] (0.613,0.961) -- (1.225,0.385);
\draw[line width=0.35pt] (0.613,0.961) -- (1.225,0.000);
\draw[line width=0.35pt] (1.225,1.538) -- (1.837,1.538);
\draw[line width=0.35pt] (1.225,1.538) -- (1.837,1.154);
\fill (0.000,1.154) circle (1.1pt);
\fill (0.613,1.631) circle (1.1pt);
\fill (1.225,1.923) circle (1.1pt);
\fill (1.837,1.923) circle (1.1pt);
\fill (2.450,1.923) circle (1.1pt);
\fill (0.613,0.961) circle (1.1pt);
\fill (1.225,1.538) circle (1.1pt);
\fill (1.837,1.538) circle (1.1pt);
\fill (1.837,1.154) circle (1.1pt);
\fill (1.225,1.154) circle (1.1pt);
\fill (1.225,0.769) circle (1.1pt);
\fill (1.225,0.385) circle (1.1pt);
\fill (1.225,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{13,2}$}
\end{center}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 13x + 66x^{2} + 177x^{3} + 283x^{4} + 283x^{5}  + 177x^{6} + 66x^{7} + 13x^{8} + x^{9}.\end{aligned}
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.427) -- (0.680,0.427);
\draw[line width=0.35pt] (0.000,0.427) -- (0.680,0.000);
\draw[line width=0.35pt] (0.680,1.170) -- (0.000,0.427);
\draw[line width=0.35pt] (0.680,1.170) -- (1.359,2.237);
\draw[line width=0.35pt] (0.680,1.170) -- (1.359,1.810);
\draw[line width=0.35pt] (0.680,1.170) -- (1.359,1.383);
\draw[line width=0.35pt] (0.680,1.170) -- (1.359,0.956);
\draw[line width=0.35pt] (0.680,1.170) -- (1.359,0.530);
\draw[line width=0.35pt] (1.359,2.237) -- (2.039,2.450);
\draw[line width=0.35pt] (1.359,2.237) -- (2.039,2.023);
\draw[line width=0.35pt] (0.680,0.427) -- (1.359,0.103);
\draw[line width=0.35pt] (1.359,0.103) -- (2.039,0.103);
\fill (0.000,0.427) circle (1.1pt);
\fill (0.680,1.170) circle (1.1pt);
\fill (1.359,2.237) circle (1.1pt);
\fill (2.039,2.450) circle (1.1pt);
\fill (2.039,2.023) circle (1.1pt);
\fill (1.359,1.810) circle (1.1pt);
\fill (1.359,1.383) circle (1.1pt);
\fill (1.359,0.956) circle (1.1pt);
\fill (1.359,0.530) circle (1.1pt);
\fill (0.680,0.427) circle (1.1pt);
\fill (1.359,0.103) circle (1.1pt);
\fill (2.039,0.103) circle (1.1pt);
\fill (0.680,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{13,3}$}
\end{center}
\vspace{0.5em}

\subsection*{Order 14}
There is 1 nonisomorphic tree on 14 vertices with symmetric independence polynomial; these yield 1 distinct symmetric polynomial.

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 14x + 78x^{2} + 226x^{3} + 377x^{4} + 377x^{5}  + 226x^{6} + 78x^{7} + 14x^{8} + x^{9}.\end{aligned}
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.769) -- (0.613,0.577);
\draw[line width=0.35pt] (0.613,1.054) -- (0.000,0.769);
\draw[line width=0.35pt] (0.613,1.054) -- (1.225,1.104);
\draw[line width=0.35pt] (1.225,1.104) -- (1.837,1.538);
\draw[line width=0.35pt] (1.225,1.104) -- (1.837,1.154);
\draw[line width=0.35pt] (1.225,1.104) -- (1.837,0.769);
\draw[line width=0.35pt] (1.837,1.538) -- (2.450,1.731);
\draw[line width=0.35pt] (1.837,1.538) -- (2.450,1.346);
\draw[line width=0.35pt] (0.613,0.577) -- (1.225,0.385);
\draw[line width=0.35pt] (1.225,0.385) -- (1.837,0.385);
\draw[line width=0.35pt] (1.225,0.385) -- (1.837,0.000);
\draw[line width=0.35pt] (1.837,0.385) -- (2.450,0.577);
\draw[line width=0.35pt] (1.837,0.385) -- (2.450,0.192);
\fill (0.000,0.769) circle (1.1pt);
\fill (0.613,1.054) circle (1.1pt);
\fill (1.225,1.104) circle (1.1pt);
\fill (1.837,1.538) circle (1.1pt);
\fill (2.450,1.731) circle (1.1pt);
\fill (2.450,1.346) circle (1.1pt);
\fill (1.837,1.154) circle (1.1pt);
\fill (1.837,0.769) circle (1.1pt);
\fill (0.613,0.577) circle (1.1pt);
\fill (1.225,0.385) circle (1.1pt);
\fill (1.837,0.385) circle (1.1pt);
\fill (2.450,0.577) circle (1.1pt);
\fill (2.450,0.192) circle (1.1pt);
\fill (1.837,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{14,1}$}
\end{center}
\vspace{0.5em}

\subsection*{Order 15}
There are 4 nonisomorphic trees on 15 vertices with symmetric independence polynomial; these yield 3 distinct symmetric polynomials.

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 15x + 91x^{2} + 297x^{3} + 584x^{4} + 728x^{5}  + 584x^{6} + 297x^{7} + 91x^{8} + 15x^{9} + x^{10}.\end{aligned}
\]
\end{center}

\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.638) -- (0.677,0.851);
\draw[line width=0.35pt] (0.000,0.638) -- (0.677,0.425);
\draw[line width=0.35pt] (0.000,0.638) -- (0.677,0.000);
\draw[line width=0.35pt] (0.677,1.489) -- (0.000,0.638);
\draw[line width=0.35pt] (0.677,1.489) -- (1.355,2.237);
\draw[line width=0.35pt] (0.677,1.489) -- (1.355,1.812);
\draw[line width=0.35pt] (0.677,1.489) -- (1.355,1.386);
\draw[line width=0.35pt] (1.355,2.237) -- (2.032,2.450);
\draw[line width=0.35pt] (1.355,2.237) -- (2.032,2.025);
\draw[line width=0.35pt] (0.677,0.851) -- (1.355,0.961);
\draw[line width=0.35pt] (0.677,0.851) -- (1.355,0.536);
\draw[line width=0.35pt] (0.677,0.851) -- (1.355,0.110);
\draw[line width=0.35pt] (1.355,0.961) -- (2.032,1.174);
\draw[line width=0.35pt] (1.355,0.961) -- (2.032,0.748);
\fill (0.000,0.638) circle (1.1pt);
\fill (0.677,1.489) circle (1.1pt);
\fill (1.355,2.237) circle (1.1pt);
\fill (2.032,2.450) circle (1.1pt);
\fill (2.032,2.025) circle (1.1pt);
\fill (1.355,1.812) circle (1.1pt);
\fill (1.355,1.386) circle (1.1pt);
\fill (0.677,0.851) circle (1.1pt);
\fill (1.355,0.961) circle (1.1pt);
\fill (2.032,1.174) circle (1.1pt);
\fill (2.032,0.748) circle (1.1pt);
\fill (1.355,0.536) circle (1.1pt);
\fill (1.355,0.110) circle (1.1pt);
\fill (0.677,0.425) circle (1.1pt);
\fill (0.677,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{15,1}$}
\end{center}

\newpage

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 15x + 91x^{2} + 298x^{3} + 588x^{4} + 734x^{5}  + 588x^{6} + 298x^{7} + 91x^{8} + 15x^{9} + x^{10}.\end{aligned}
\]
\end{center}
\noindent
\begin{minipage}[t]{0.5\textwidth}
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.653) -- (0.520,0.980);
\draw[line width=0.35pt] (0.000,0.653) -- (0.520,0.653);
\draw[line width=0.35pt] (0.000,0.653) -- (0.520,0.327);
\draw[line width=0.35pt] (0.000,0.653) -- (0.520,0.000);
\draw[line width=0.35pt] (0.520,1.797) -- (0.000,0.653);
\draw[line width=0.35pt] (0.520,1.797) -- (1.040,2.287);
\draw[line width=0.35pt] (0.520,1.797) -- (1.040,1.960);
\draw[line width=0.35pt] (0.520,1.797) -- (1.040,1.633);
\draw[line width=0.35pt] (1.040,2.287) -- (1.561,2.450);
\draw[line width=0.35pt] (1.040,2.287) -- (1.561,2.123);
\draw[line width=0.35pt] (0.520,0.980) -- (1.040,1.307);
\draw[line width=0.35pt] (0.520,0.980) -- (1.040,0.980);
\draw[line width=0.35pt] (0.520,0.653) -- (1.040,0.653);
\draw[line width=0.35pt] (0.520,0.653) -- (1.040,0.327);
\fill (0.000,0.653) circle (1.1pt);
\fill (0.520,1.797) circle (1.1pt);
\fill (1.040,2.287) circle (1.1pt);
\fill (1.561,2.450) circle (1.1pt);
\fill (1.561,2.123) circle (1.1pt);
\fill (1.040,1.960) circle (1.1pt);
\fill (1.040,1.633) circle (1.1pt);
\fill (0.520,0.980) circle (1.1pt);
\fill (1.040,1.307) circle (1.1pt);
\fill (1.040,0.980) circle (1.1pt);
\fill (0.520,0.653) circle (1.1pt);
\fill (1.040,0.653) circle (1.1pt);
\fill (1.040,0.327) circle (1.1pt);
\fill (0.520,0.327) circle (1.1pt);
\fill (0.520,0.000) circle (1.1pt);
\end{tikzpicture}

~~~\small\textbf{$S_{15,2}$}
\end{minipage}
\hskip0.5cm\begin{minipage}[t]{0.5\textwidth}
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.961) -- (0.613,1.538);
\draw[line width=0.35pt] (0.000,0.961) -- (0.613,1.154);
\draw[line width=0.35pt] (0.000,0.961) -- (0.613,0.769);
\draw[line width=0.35pt] (0.000,0.961) -- (0.613,0.385);
\draw[line width=0.35pt] (0.000,0.961) -- (0.613,0.000);
\draw[line width=0.35pt] (0.613,1.923) -- (0.000,0.961);
\draw[line width=0.35pt] (0.613,1.923) -- (1.225,2.308);
\draw[line width=0.35pt] (0.613,1.923) -- (1.225,1.923);
\draw[line width=0.35pt] (1.225,2.308) -- (1.837,2.308);
\draw[line width=0.35pt] (1.837,2.308) -- (2.450,2.308);
\draw[line width=0.35pt] (0.613,1.538) -- (1.225,1.538);
\draw[line width=0.35pt] (1.225,1.538) -- (1.837,1.538);
\draw[line width=0.35pt] (0.613,1.154) -- (1.225,1.154);
\draw[line width=0.35pt] (0.613,1.154) -- (1.225,0.769);
\fill (0.000,0.961) circle (1.1pt);
\fill (0.613,1.923) circle (1.1pt);
\fill (1.225,2.308) circle (1.1pt);
\fill (1.837,2.308) circle (1.1pt);
\fill (2.450,2.308) circle (1.1pt);
\fill (1.225,1.923) circle (1.1pt);
\fill (0.613,1.538) circle (1.1pt);
\fill (1.225,1.538) circle (1.1pt);
\fill (1.837,1.538) circle (1.1pt);
\fill (0.613,1.154) circle (1.1pt);
\fill (1.225,1.154) circle (1.1pt);
\fill (1.225,0.769) circle (1.1pt);
\fill (0.613,0.769) circle (1.1pt);
\fill (0.613,0.385) circle (1.1pt);
\fill (0.613,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{15,3}$}
\end{minipage}
\par\vspace{0.9em}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 15x + 91x^{2} + 300x^{3} + 597x^{4} + 748x^{5}  + 597x^{6} + 300x^{7} + 91x^{8} + 15x^{9} + x^{10}.\end{aligned}
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.817) -- (0.520,1.470);
\draw[line width=0.35pt] (0.000,0.817) -- (0.520,0.980);
\draw[line width=0.35pt] (0.000,0.817) -- (0.520,0.653);
\draw[line width=0.35pt] (0.000,0.817) -- (0.520,0.327);
\draw[line width=0.35pt] (0.000,0.817) -- (0.520,0.000);
\draw[line width=0.35pt] (0.520,2.123) -- (0.000,0.817);
\draw[line width=0.35pt] (0.520,2.123) -- (1.040,2.450);
\draw[line width=0.35pt] (0.520,2.123) -- (1.040,2.123);
\draw[line width=0.35pt] (0.520,1.470) -- (1.040,1.797);
\draw[line width=0.35pt] (0.520,1.470) -- (1.040,1.470);
\draw[line width=0.35pt] (0.520,0.980) -- (1.040,1.143);
\draw[line width=0.35pt] (0.520,0.980) -- (1.040,0.817);
\draw[line width=0.35pt] (0.520,0.653) -- (1.040,0.490);
\draw[line width=0.35pt] (0.520,0.653) -- (1.040,0.163);
\fill (0.000,0.817) circle (1.1pt);
\fill (0.520,2.123) circle (1.1pt);
\fill (1.040,2.450) circle (1.1pt);
\fill (1.040,2.123) circle (1.1pt);
\fill (0.520,1.470) circle (1.1pt);
\fill (1.040,1.797) circle (1.1pt);
\fill (1.040,1.470) circle (1.1pt);
\fill (0.520,0.980) circle (1.1pt);
\fill (1.040,1.143) circle (1.1pt);
\fill (1.040,0.817) circle (1.1pt);
\fill (0.520,0.653) circle (1.1pt);
\fill (1.040,0.490) circle (1.1pt);
\fill (1.040,0.163) circle (1.1pt);
\fill (0.520,0.327) circle (1.1pt);
\fill (0.520,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{15,4}$}
\end{center}
\vspace{0.5em}

\subsection*{Order 16}
There are 2 nonisomorphic trees on 16 vertices with symmetric independence polynomial; these yield 2 distinct symmetric polynomials.

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 16x + 105x^{2} + 369x^{3} + 764x^{4} + 970x^{5}  + 764x^{6} + 369x^{7} + 105x^{8} + 16x^{9} + x^{10}.\end{aligned}
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.462) -- (0.490,0.308);
\draw[line width=0.35pt] (0.490,0.615) -- (0.000,0.462);
\draw[line width=0.35pt] (0.490,0.615) -- (0.980,0.923);
\draw[line width=0.35pt] (0.490,0.615) -- (0.980,0.615);
\draw[line width=0.35pt] (0.980,0.923) -- (1.470,1.09);
\draw[line width=0.35pt] (0.980,0.923) -- (1.470,0.743);
\draw[line width=0.35pt] (1.470,1.09) -- (1.960,1.151);
%\draw[line width=0.35pt] (1.470,0.923) -- (1.960,0.843);
\draw[line width=0.35pt] (1.960,1.151) -- (2.450,1.305);
\draw[line width=0.35pt] (1.960,1.151) -- (2.450,0.997);
\draw[line width=0.35pt] (0.490,0.308) -- (0.980,0.308);
\draw[line width=0.35pt] (0.490,0.308) -- (0.980,0.000);
\draw[line width=0.35pt] (0.980,0.308) -- (1.470,0.382);
\draw[line width=0.35pt] (0.980,0.308) -- (1.470,0.074);
\draw[line width=0.35pt] (1.470,0.382) -- (1.960,0.382);
\draw[line width=0.35pt] (1.960,0.382) -- (2.450,0.382);
\fill (0.000,0.462) circle (1.1pt);
\fill (0.490,0.615) circle (1.1pt);
\fill (0.980,0.923) circle (1.1pt);
\fill (1.470,1.09) circle (1.1pt);
\fill (1.960,1.151) circle (1.1pt);
\fill (2.450,1.305) circle (1.1pt);
\fill (2.450,0.997) circle (1.1pt);
%\fill (1.960,0.843) circle (1.1pt);
\fill (1.470,0.743) circle (1.1pt);
\fill (0.980,0.615) circle (1.1pt);
\fill (0.490,0.308) circle (1.1pt);
\fill (0.980,0.308) circle (1.1pt);
\fill (1.470,0.382) circle (1.1pt);
\fill (1.960,0.382) circle (1.1pt);
\fill (2.450,0.382) circle (1.1pt);
\fill (1.470,0.074) circle (1.1pt);
\fill (0.980,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{16,1}$}
\end{center}
\par\vspace{0.9em}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 16x + 105x^{2} + 377x^{3} + 836x^{4} + 1224x^{5}  + 1224x^{6} + 836x^{7} + 377x^{8} + 105x^{9} + 16x^{10} + x^{11}.\end{aligned}
\]
\end{center}

\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.942) -- (0.600,1.508);
\draw[line width=0.35pt] (0.000,0.942) -- (0.600,1.131);
\draw[line width=0.35pt] (0.000,0.942) -- (0.600,0.754);
\draw[line width=0.35pt] (0.000,0.942) -- (0.600,0.377);
\draw[line width=0.35pt] (0.000,0.942) -- (0.600,0.000);
\draw[line width=0.35pt] (0.600,1.885) -- (0.000,0.942);
\draw[line width=0.35pt] (0.600,1.885) -- (1.201,1.885);
\draw[line width=0.35pt] (1.201,1.885) -- (1.801,2.262);
\draw[line width=0.35pt] (1.201,1.885) -- (1.801,1.885);
\draw[line width=0.35pt] (1.801,2.262) -- (2.401,2.450);
\draw[line width=0.35pt] (1.801,2.262) -- (2.401,2.073);
\draw[line width=0.35pt] (0.600,1.508) -- (1.201,1.508);
\draw[line width=0.35pt] (0.600,1.508) -- (1.201,1.131);
\draw[line width=0.35pt] (1.201,1.508) -- (1.801,1.508);
\draw[line width=0.35pt] (1.201,1.131) -- (1.801,1.131);
\fill (0.000,0.942) circle (1.1pt);
\fill (0.600,1.885) circle (1.1pt);
\fill (1.201,1.885) circle (1.1pt);
\fill (1.801,2.262) circle (1.1pt);
\fill (2.401,2.450) circle (1.1pt);
\fill (2.401,2.073) circle (1.1pt);
\fill (1.801,1.885) circle (1.1pt);
\fill (0.600,1.508) circle (1.1pt);
\fill (1.201,1.508) circle (1.1pt);
\fill (1.801,1.508) circle (1.1pt);
\fill (1.201,1.131) circle (1.1pt);
\fill (1.801,1.131) circle (1.1pt);
\fill (0.600,1.131) circle (1.1pt);
\fill (0.600,0.754) circle (1.1pt);
\fill (0.600,0.377) circle (1.1pt);
\fill (0.600,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{16,2}$}
\end{center}
\vspace{0.5em}

\subsection*{Order 17}
There are 4 nonisomorphic trees on 17 vertices with symmetric independence polynomial; these yield 3 distinct symmetric polynomials.

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 17x + 120x^{2} + 464x^{3} + 1095x^{4} + 1663x^{5}  + 1663x^{6} + 1095x^{7} + 464x^{8} + 120x^{9} + 17x^{10} + x^{11}.\end{aligned}
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.754) -- (0.600,0.754);
\draw[line width=0.35pt] (0.000,0.754) -- (0.600,0.188);
\draw[line width=0.35pt] (0.600,1.410) -- (0.000,0.754);
\draw[line width=0.35pt] (0.600,1.410) -- (1.201,1.696);
\draw[line width=0.35pt] (1.201,1.696) -- (1.801,2.262);
\draw[line width=0.35pt] (1.201,1.696) -- (1.801,1.885);
\draw[line width=0.35pt] (1.201,1.696) -- (1.801,1.508);
\draw[line width=0.35pt] (1.801,2.262) -- (2.401,2.450);
\draw[line width=0.35pt] (1.801,2.262) -- (2.401,2.073);
\draw[line width=0.35pt] (0.600,0.754) -- (1.201,1.131);
\draw[line width=0.35pt] (0.600,0.754) -- (1.201,0.754);
\draw[line width=0.35pt] (0.600,0.754) -- (1.201,0.377);
\draw[line width=0.35pt] (1.201,1.131) -- (1.801,1.131);
\draw[line width=0.35pt] (1.201,1.131) -- (1.801,0.754);
\draw[line width=0.35pt] (0.600,0.188) -- (1.201,0.000);
\draw[line width=0.35pt] (1.201,0.000) -- (1.801,0.000);
\fill (0.000,0.754) circle (1.1pt);
\fill (0.600,1.410) circle (1.1pt);
\fill (1.201,1.696) circle (1.1pt);
\fill (1.801,2.262) circle (1.1pt);
\fill (2.401,2.450) circle (1.1pt);
\fill (2.401,2.073) circle (1.1pt);
\fill (1.801,1.885) circle (1.1pt);
\fill (1.801,1.508) circle (1.1pt);
\fill (0.600,0.754) circle (1.1pt);
\fill (1.201,1.131) circle (1.1pt);
\fill (1.801,1.131) circle (1.1pt);
\fill (1.801,0.754) circle (1.1pt);
\fill (1.201,0.754) circle (1.1pt);
\fill (1.201,0.377) circle (1.1pt);
\fill (0.600,0.188) circle (1.1pt);
\fill (1.201,0.000) circle (1.1pt);
\fill (1.801,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{17,1}$}
\end{center}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 17x + 120x^{2} + 465x^{3} + 1101x^{4} + 1676x^{5}  + 1676x^{6} + 1101x^{7} + 465x^{8} + 120x^{9} + 17x^{10} + x^{11}.\end{aligned}
\]
\end{center}
\noindent
\begin{minipage}[t]{0.5\textwidth}
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.615) -- (0.490,0.923);
\draw[line width=0.35pt] (0.000,0.615) -- (0.490,0.615);
\draw[line width=0.35pt] (0.000,0.615) -- (0.490,0.308);
\draw[line width=0.35pt] (0.000,0.615) -- (0.490,0.000);
\draw[line width=0.35pt] (0.490,1.305) -- (0.000,0.615);
\draw[line width=0.35pt] (0.490,1.305) -- (0.980,1.385);
\draw[line width=0.35pt] (0.980,1.385) -- (1.470,1.385);
\draw[line width=0.35pt] (1.470,1.385) -- (1.960,1.385);
\draw[line width=0.35pt] (1.960,1.385) -- (2.450,1.385);
\draw[line width=0.35pt] (0.490,0.923) -- (0.980,1.077);
\draw[line width=0.35pt] (0.490,0.923) -- (0.980,0.769);
\draw[line width=0.35pt] (0.490,0.923) -- (0.980,0.462);
\draw[line width=0.35pt] (0.980,1.077) -- (1.470,1.077);
\draw[line width=0.35pt] (0.980,1.077) -- (1.470,0.769);
\draw[line width=0.35pt] (1.470,1.077) -- (1.960,1.077);
\draw[line width=0.35pt] (1.470,0.769) -- (1.960,0.769);
\fill (0.000,0.615) circle (1.1pt);
\fill (0.490,1.305) circle (1.1pt);
\fill (0.980,1.385) circle (1.1pt);
\fill (1.470,1.385) circle (1.1pt);
\fill (1.960,1.385) circle (1.1pt);
\fill (2.450,1.385) circle (1.1pt);
\fill (0.490,0.923) circle (1.1pt);
\fill (0.980,1.077) circle (1.1pt);
\fill (1.470,1.077) circle (1.1pt);
\fill (1.960,1.077) circle (1.1pt);
\fill (1.470,0.769) circle (1.1pt);
\fill (1.960,0.769) circle (1.1pt);
\fill (0.980,0.769) circle (1.1pt);
\fill (0.980,0.462) circle (1.1pt);
\fill (0.490,0.615) circle (1.1pt);
\fill (0.490,0.308) circle (1.1pt);
\fill (0.490,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{17,2}$}
\end{minipage}
\hskip0.5cm
\begin{minipage}[t]{0.5\textwidth}
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.462) -- (0.490,0.615);
\draw[line width=0.35pt] (0.000,0.462) -- (0.490,0.308);
\draw[line width=0.35pt] (0.000,0.462) -- (0.490,0.000);
\draw[line width=0.35pt] (0.490,1.077) -- (0.000,0.462);
\draw[line width=0.35pt] (0.490,1.077) -- (0.980,1.692);
\draw[line width=0.35pt] (0.490,1.077) -- (0.980,1.385);
\draw[line width=0.35pt] (0.490,1.077) -- (0.980,1.077);
\draw[line width=0.35pt] (0.490,1.077) -- (0.980,0.769);
\draw[line width=0.35pt] (0.980,1.692) -- (1.470,1.846);
\draw[line width=0.35pt] (0.980,1.692) -- (1.470,1.538);
\draw[line width=0.35pt] (1.470,1.846) -- (1.960,1.846);
\draw[line width=0.35pt] (1.960,1.846) -- (2.450,1.846);
\draw[line width=0.35pt] (0.490,0.615) -- (0.980,0.462);
\draw[line width=0.35pt] (0.980,0.462) -- (1.470,0.462);
\draw[line width=0.35pt] (1.470,0.462) -- (1.960,0.462);
\draw[line width=0.35pt] (1.960,0.462) -- (2.450,0.462);
\fill (0.000,0.462) circle (1.1pt);
\fill (0.490,1.077) circle (1.1pt);
\fill (0.980,1.692) circle (1.1pt);
\fill (1.470,1.846) circle (1.1pt);
\fill (1.960,1.846) circle (1.1pt);
\fill (2.450,1.846) circle (1.1pt);
\fill (1.470,1.538) circle (1.1pt);
\fill (0.980,1.385) circle (1.1pt);
\fill (0.980,1.077) circle (1.1pt);
\fill (0.980,0.769) circle (1.1pt);
\fill (0.490,0.615) circle (1.1pt);
\fill (0.980,0.462) circle (1.1pt);
\fill (1.470,0.462) circle (1.1pt);
\fill (1.960,0.462) circle (1.1pt);
\fill (2.450,0.462) circle (1.1pt);
\fill (0.490,0.308) circle (1.1pt);
\fill (0.490,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{17,3}$}
\end{minipage}
\par\vspace{0.9em}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 17x + 120x^{2} + 466x^{3} + 1107x^{4} + 1689x^{5}  + 1689x^{6} + 1107x^{7} + 466x^{8} + 120x^{9} + 17x^{10} + x^{11}.\end{aligned}
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.769) -- (0.613,1.154);
\draw[line width=0.35pt] (0.000,0.769) -- (0.613,0.769);
\draw[line width=0.35pt] (0.000,0.769) -- (0.613,0.385);
\draw[line width=0.35pt] (0.000,0.769) -- (0.613,0.000);
\draw[line width=0.35pt] (0.613,1.731) -- (0.000,0.769);
\draw[line width=0.35pt] (0.613,1.731) -- (1.225,2.308);
\draw[line width=0.35pt] (0.613,1.731) -- (1.225,1.923);
\draw[line width=0.35pt] (0.613,1.731) -- (1.225,1.538);
\draw[line width=0.35pt] (1.225,2.308) -- (1.837,2.308);
\draw[line width=0.35pt] (1.837,2.308) -- (2.450,2.308);
\draw[line width=0.35pt] (1.225,1.923) -- (1.837,1.923);
\draw[line width=0.35pt] (1.225,1.923) -- (1.837,1.538);
\draw[line width=0.35pt] (0.613,1.154) -- (1.225,1.154);
\draw[line width=0.35pt] (1.225,1.154) -- (1.837,1.154);
\draw[line width=0.35pt] (0.613,0.769) -- (1.225,0.769);
\draw[line width=0.35pt] (0.613,0.769) -- (1.225,0.385);
\fill (0.000,0.769) circle (1.1pt);
\fill (0.613,1.731) circle (1.1pt);
\fill (1.225,2.308) circle (1.1pt);
\fill (1.837,2.308) circle (1.1pt);
\fill (2.450,2.308) circle (1.1pt);
\fill (1.225,1.923) circle (1.1pt);
\fill (1.837,1.923) circle (1.1pt);
\fill (1.837,1.538) circle (1.1pt);
\fill (1.225,1.538) circle (1.1pt);
\fill (0.613,1.154) circle (1.1pt);
\fill (1.225,1.154) circle (1.1pt);
\fill (1.837,1.154) circle (1.1pt);
\fill (0.613,0.769) circle (1.1pt);
\fill (1.225,0.769) circle (1.1pt);
\fill (1.225,0.385) circle (1.1pt);
\fill (0.613,0.385) circle (1.1pt);
\fill (0.613,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{17,4}$}
\end{center}
\vspace{0.5em}

\subsection*{Order 18}
There are 15 nonisomorphic trees on 18 vertices with symmetric independence polynomial; these yield 11 distinct symmetric polynomials.

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 18x + 136x^{2} + 564x^{3} + 1412x^{4} + 2219x^{5}  + 2219x^{6} + 1412x^{7} + 564x^{8} + 136x^{9} + 18x^{10} + x^{11}.\end{aligned}
\]
\end{center}
\noindent
\begin{minipage}[t]{0.5\textwidth}
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.769) -- (0.490,0.615);
\draw[line width=0.35pt] (0.490,0.923) -- (0.000,0.769);
\draw[line width=0.35pt] (0.490,0.923) -- (0.980,0.923);
\draw[line width=0.35pt] (0.980,0.923) -- (1.470,1.231);
\draw[line width=0.35pt] (0.980,0.923) -- (1.470,0.923);
\draw[line width=0.35pt] (1.470,1.231) -- (1.960,1.231);
\draw[line width=0.35pt] (1.960,1.231) -- (2.450,1.538);
\draw[line width=0.35pt] (1.960,1.231) -- (2.450,1.231);
\draw[line width=0.35pt] (1.470,0.923) -- (1.960,0.923);
\draw[line width=0.35pt] (1.960,0.923) -- (2.450,0.923);
\draw[line width=0.35pt] (0.490,0.615) -- (0.980,0.615);
\draw[line width=0.35pt] (0.490,0.615) -- (0.980,0.308);
\draw[line width=0.35pt] (0.980,0.615) -- (1.470,0.615);
\draw[line width=0.35pt] (1.470,0.615) -- (1.960,0.615);
\draw[line width=0.35pt] (1.960,0.615) -- (2.450,0.615);
\draw[line width=0.35pt] (0.980,0.308) -- (1.470,0.308);
\draw[line width=0.35pt] (0.980,0.308) -- (1.470,0.000);
\fill (0.000,0.769) circle (1.1pt);
\fill (0.490,0.923) circle (1.1pt);
\fill (0.980,0.923) circle (1.1pt);
\fill (1.470,1.231) circle (1.1pt);
\fill (1.960,1.231) circle (1.1pt);
\fill (2.450,1.538) circle (1.1pt);
\fill (2.450,1.231) circle (1.1pt);
\fill (1.470,0.923) circle (1.1pt);
\fill (1.960,0.923) circle (1.1pt);
\fill (2.450,0.923) circle (1.1pt);
\fill (0.490,0.615) circle (1.1pt);
\fill (0.980,0.615) circle (1.1pt);
\fill (1.470,0.615) circle (1.1pt);
\fill (1.960,0.615) circle (1.1pt);
\fill (2.450,0.615) circle (1.1pt);
\fill (0.980,0.308) circle (1.1pt);
\fill (1.470,0.308) circle (1.1pt);
\fill (1.470,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{18,1}$}
\end{minipage}
\hskip0.5cm
\begin{minipage}[t]{0.5\textwidth}
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.385) -- (0.408,0.256);
\draw[line width=0.35pt] (0.408,0.513) -- (0.000,0.385);
\draw[line width=0.35pt] (0.408,0.513) -- (0.817,0.513);
\draw[line width=0.35pt] (0.817,0.513) -- (1.225,0.513);
\draw[line width=0.35pt] (1.225,0.513) -- (1.633,0.769);
\draw[line width=0.35pt] (1.225,0.513) -- (1.633,0.513);
\draw[line width=0.35pt] (1.633,0.769) -- (2.042,0.769);
\draw[line width=0.35pt] (2.042,0.769) -- (2.450,0.769);
\draw[line width=0.35pt] (0.408,0.256) -- (0.817,0.256);
\draw[line width=0.35pt] (0.408,0.256) -- (0.817,0.000);
\draw[line width=0.35pt] (0.817,0.256) -- (1.225,0.256);
\draw[line width=0.35pt] (0.817,0.256) -- (1.225,0.000);
\draw[line width=0.35pt] (1.225,0.256) -- (1.633,0.256);
\draw[line width=0.35pt] (1.633,0.256) -- (2.042,0.513);
\draw[line width=0.35pt] (1.633,0.256) -- (2.042,0.256);
\draw[line width=0.35pt] (1.225,0.000) -- (1.633,0.000);
\draw[line width=0.35pt] (1.633,0.000) -- (2.042,0.000);
\fill (0.000,0.385) circle (1.1pt);
\fill (0.408,0.513) circle (1.1pt);
\fill (0.817,0.513) circle (1.1pt);
\fill (1.225,0.513) circle (1.1pt);
\fill (1.633,0.769) circle (1.1pt);
\fill (2.042,0.769) circle (1.1pt);
\fill (2.450,0.769) circle (1.1pt);
\fill (1.633,0.513) circle (1.1pt);
\fill (0.408,0.256) circle (1.1pt);
\fill (0.817,0.256) circle (1.1pt);
\fill (1.225,0.256) circle (1.1pt);
\fill (1.633,0.256) circle (1.1pt);
\fill (2.042,0.513) circle (1.1pt);
\fill (2.042,0.256) circle (1.1pt);
\fill (1.225,0.000) circle (1.1pt);
\fill (1.633,0.000) circle (1.1pt);
\fill (2.042,0.000) circle (1.1pt);
\fill (0.817,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{18,2}$}
\end{minipage}
\par\vspace{0.9em}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 18x + 136x^{2} + 572x^{3} + 1500x^{4} + 2610x^{5}  + 3126x^{6} + 2610x^{7} + 1500x^{8} + 572x^{9} + 136x^{10} + 18x^{11}  + x^{12}.\end{aligned}
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.769) -- (0.490,1.231);
\draw[line width=0.35pt] (0.000,0.769) -- (0.490,0.923);
\draw[line width=0.35pt] (0.000,0.769) -- (0.490,0.615);
\draw[line width=0.35pt] (0.000,0.769) -- (0.490,0.308);
\draw[line width=0.35pt] (0.000,0.769) -- (0.490,0.000);
\draw[line width=0.35pt] (0.490,1.555) -- (0.000,0.769);
\draw[line width=0.35pt] (0.490,1.555) -- (0.980,1.937);
\draw[line width=0.35pt] (0.490,1.555) -- (0.980,1.555);
\draw[line width=0.35pt] (0.980,1.937) -- (1.470,1.960);
\draw[line width=0.35pt] (1.470,1.960) -- (1.960,1.960);
\draw[line width=0.35pt] (1.960,1.960) -- (2.450,1.960);
\draw[line width=0.35pt] (0.980,1.555) -- (1.470,1.652);
\draw[line width=0.35pt] (0.980,1.555) -- (1.470,1.345);
\draw[line width=0.35pt] (0.490,1.231) -- (0.980,1.191);
\draw[line width=0.35pt] (0.980,1.191) -- (1.470,1.037);
\draw[line width=0.35pt] (1.470,1.037) -- (1.960,1.037);
\draw[line width=0.35pt] (1.960,1.037) -- (2.450,1.037);
\fill (0.000,0.769) circle (1.1pt);
\fill (0.490,1.555) circle (1.1pt);
\fill (0.980,1.937) circle (1.1pt);
\fill (1.470,1.960) circle (1.1pt);
\fill (1.960,1.960) circle (1.1pt);
\fill (2.450,1.960) circle (1.1pt);
\fill (0.980,1.555) circle (1.1pt);
\fill (1.470,1.652) circle (1.1pt);
\fill (1.470,1.345) circle (1.1pt);
\fill (0.490,1.231) circle (1.1pt);
\fill (0.980,1.191) circle (1.1pt);
\fill (1.470,1.037) circle (1.1pt);
\fill (1.960,1.037) circle (1.1pt);
\fill (2.450,1.037) circle (1.1pt);
\fill (0.490,0.923) circle (1.1pt);
\fill (0.490,0.615) circle (1.1pt);
\fill (0.490,0.308) circle (1.1pt);
\fill (0.490,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{18,3}$}
\end{center}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 18x + 136x^{2} + 572x^{3} + 1501x^{4} + 2615x^{5}  + 3134x^{6} + 2615x^{7} + 1501x^{8} + 572x^{9} + 136x^{10} + 18x^{11}  + x^{12}.\end{aligned}
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.408,0.579) -- (0.817,0.641);
\draw[line width=0.35pt] (0.000,0.290) -- (0.408,0.579);
\draw[line width=0.35pt] (0.000,0.290) -- (0.408,0.290);
\draw[line width=0.35pt] (0.000,0.290) -- (0.408,0.033);
\draw[line width=0.35pt] (0.408,0.290) -- (0.817,0.256);
\draw[line width=0.35pt] (0.817,0.256) -- (1.225,0.000);
\draw[line width=0.35pt] (1.225,0.000) -- (1.633,0.000);
\draw[line width=0.35pt] (1.633,0.000) -- (2.042,0.000);
\draw[line width=0.35pt] (0.817,0.641) -- (1.225,1.282);
\draw[line width=0.35pt] (0.817,0.641) -- (1.225,1.026);
\draw[line width=0.35pt] (0.817,0.641) -- (1.225,0.769);
\draw[line width=0.35pt] (0.817,0.641) -- (1.225,0.513);
\draw[line width=0.35pt] (0.817,0.641) -- (1.225,0.256);
\draw[line width=0.35pt] (1.225,1.282) -- (1.633,1.410);
\draw[line width=0.35pt] (1.225,1.282) -- (1.633,1.154);
\draw[line width=0.35pt] (1.633,1.410) -- (2.042,1.410);
\draw[line width=0.35pt] (2.042,1.410) -- (2.450,1.410);
\fill (0.408,0.579) circle (1.1pt);
\fill (0.000,0.290) circle (1.1pt);
\fill (0.408,0.290) circle (1.1pt);
\fill (0.817,0.256) circle (1.1pt);
\fill (1.225,0.000) circle (1.1pt);
\fill (1.633,0.000) circle (1.1pt);
\fill (2.042,0.000) circle (1.1pt);
\fill (0.408,0.033) circle (1.1pt);
\fill (0.817,0.641) circle (1.1pt);
\fill (1.225,1.282) circle (1.1pt);
\fill (1.633,1.410) circle (1.1pt);
\fill (2.042,1.410) circle (1.1pt);
\fill (2.450,1.410) circle (1.1pt);
\fill (1.633,1.154) circle (1.1pt);
\fill (1.225,1.026) circle (1.1pt);
\fill (1.225,0.769) circle (1.1pt);
\fill (1.225,0.513) circle (1.1pt);
\fill (1.225,0.256) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{18,4}$}
\end{center}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 18x + 136x^{2} + 573x^{3} + 1510x^{4} + 2644x^{5}  + 3176x^{6} + 2644x^{7} + 1510x^{8} + 573x^{9} + 136x^{10} + 18x^{11}  + x^{12}.\end{aligned}
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.769) -- (0.490,0.769);
\draw[line width=0.35pt] (0.000,0.769) -- (0.490,0.462);
\draw[line width=0.35pt] (0.490,1.305) -- (0.000,0.769);
\draw[line width=0.35pt] (0.490,1.305) -- (0.980,1.538);
\draw[line width=0.35pt] (0.980,1.538) -- (1.470,1.538);
\draw[line width=0.35pt] (1.470,1.538) -- (1.960,1.538);
\draw[line width=0.35pt] (1.960,1.538) -- (2.450,1.846);
\draw[line width=0.35pt] (1.960,1.538) -- (2.450,1.538);
\draw[line width=0.35pt] (0.490,0.769) -- (0.980,1.231);
\draw[line width=0.35pt] (0.490,0.769) -- (0.980,0.923);
\draw[line width=0.35pt] (0.490,0.769) -- (0.980,0.615);
\draw[line width=0.35pt] (0.490,0.769) -- (0.980,0.308);
\draw[line width=0.35pt] (0.490,0.769) -- (0.980,0.000);
\draw[line width=0.35pt] (0.980,1.231) -- (1.470,1.231);
\draw[line width=0.35pt] (0.980,1.231) -- (1.470,0.923);
\draw[line width=0.35pt] (1.470,1.231) -- (1.960,1.231);
\draw[line width=0.35pt] (1.960,1.231) -- (2.450,1.231);
\fill (0.000,0.769) circle (1.1pt);
\fill (0.490,1.305) circle (1.1pt);
\fill (0.980,1.538) circle (1.1pt);
\fill (1.470,1.538) circle (1.1pt);
\fill (1.960,1.538) circle (1.1pt);
\fill (2.450,1.846) circle (1.1pt);
\fill (2.450,1.538) circle (1.1pt);
\fill (0.490,0.769) circle (1.1pt);
\fill (0.980,1.231) circle (1.1pt);
\fill (1.470,1.231) circle (1.1pt);
\fill (1.960,1.231) circle (1.1pt);
\fill (2.450,1.231) circle (1.1pt);
\fill (1.470,0.923) circle (1.1pt);
\fill (0.980,0.923) circle (1.1pt);
\fill (0.980,0.615) circle (1.1pt);
\fill (0.980,0.308) circle (1.1pt);
\fill (0.980,0.000) circle (1.1pt);
\fill (0.490,0.462) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{18,5}$}
\end{center}


\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 18x + 136x^{2} + 574x^{3} + 1518x^{4} + 2668x^{5}  + 3210x^{6} + 2668x^{7} + 1518x^{8} + 574x^{9} + 136x^{10} + 18x^{11}  + x^{12}.\end{aligned}
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.817) -- (0.520,1.307);
\draw[line width=0.35pt] (0.000,0.817) -- (0.520,0.980);
\draw[line width=0.35pt] (0.000,0.817) -- (0.520,0.653);
\draw[line width=0.35pt] (0.000,0.817) -- (0.520,0.327);
\draw[line width=0.35pt] (0.000,0.817) -- (0.520,0.000);
\draw[line width=0.35pt] (0.520,1.797) -- (0.000,0.817);
\draw[line width=0.35pt] (0.520,1.797) -- (1.040,1.960);
\draw[line width=0.35pt] (1.040,1.960) -- (1.561,2.287);
\draw[line width=0.35pt] (1.040,1.960) -- (1.561,1.960);
\draw[line width=0.35pt] (1.561,2.287) -- (2.081,2.450);
\draw[line width=0.35pt] (1.561,2.287) -- (2.081,2.123);
\draw[line width=0.35pt] (0.520,1.307) -- (1.040,1.633);
\draw[line width=0.35pt] (0.520,1.307) -- (1.040,1.307);
\draw[line width=0.35pt] (1.040,1.633) -- (1.561,1.633);
\draw[line width=0.35pt] (1.561,1.633) -- (2.081,1.633);
\draw[line width=0.35pt] (0.520,0.980) -- (1.040,0.980);
\draw[line width=0.35pt] (0.520,0.980) -- (1.040,0.653);
\fill (0.000,0.817) circle (1.1pt);
\fill (0.520,1.797) circle (1.1pt);
\fill (1.040,1.960) circle (1.1pt);
\fill (1.561,2.287) circle (1.1pt);
\fill (2.081,2.450) circle (1.1pt);
\fill (2.081,2.123) circle (1.1pt);
\fill (1.561,1.960) circle (1.1pt);
\fill (0.520,1.307) circle (1.1pt);
\fill (1.040,1.633) circle (1.1pt);
\fill (1.561,1.633) circle (1.1pt);
\fill (2.081,1.633) circle (1.1pt);
\fill (1.040,1.307) circle (1.1pt);
\fill (0.520,0.980) circle (1.1pt);
\fill (1.040,0.980) circle (1.1pt);
\fill (1.040,0.653) circle (1.1pt);
\fill (0.520,0.653) circle (1.1pt);
\fill (0.520,0.327) circle (1.1pt);
\fill (0.520,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{18,6}$}
\end{center}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 18x + 136x^{2} + 574x^{3} + 1519x^{4} + 2672x^{5}  + 3216x^{6} + 2672x^{7} + 1519x^{8} + 574x^{9} + 136x^{10} + 18x^{11}  + x^{12}.\end{aligned}
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.544) -- (0.577,0.725);
\draw[line width=0.35pt] (0.000,0.544) -- (0.577,0.362);
\draw[line width=0.35pt] (0.000,0.544) -- (0.577,0.000);
\draw[line width=0.35pt] (0.577,1.269) -- (0.000,0.544);
\draw[line width=0.35pt] (0.577,1.269) -- (1.155,1.906);
\draw[line width=0.35pt] (0.577,1.269) -- (1.155,1.544);
\draw[line width=0.35pt] (0.577,1.269) -- (1.155,1.181);
\draw[line width=0.35pt] (1.155,1.906) -- (1.732,2.269);
\draw[line width=0.35pt] (1.155,1.906) -- (1.732,1.906);
\draw[line width=0.35pt] (1.155,1.906) -- (1.732,1.544);
\draw[line width=0.35pt] (1.732,2.269) -- (2.309,2.450);
\draw[line width=0.35pt] (1.732,2.269) -- (2.309,2.088);
\draw[line width=0.35pt] (0.577,0.725) -- (1.155,0.819);
\draw[line width=0.35pt] (0.577,0.725) -- (1.155,0.456);
\draw[line width=0.35pt] (0.577,0.725) -- (1.155,0.094);
\draw[line width=0.35pt] (1.155,0.819) -- (1.732,1.000);
\draw[line width=0.35pt] (1.155,0.819) -- (1.732,0.638);
\fill (0.000,0.544) circle (1.1pt);
\fill (0.577,1.269) circle (1.1pt);
\fill (1.155,1.906) circle (1.1pt);
\fill (1.732,2.269) circle (1.1pt);
\fill (2.309,2.450) circle (1.1pt);
\fill (2.309,2.088) circle (1.1pt);
\fill (1.732,1.906) circle (1.1pt);
\fill (1.732,1.544) circle (1.1pt);
\fill (1.155,1.544) circle (1.1pt);
\fill (1.155,1.181) circle (1.1pt);
\fill (0.577,0.725) circle (1.1pt);
\fill (1.155,0.819) circle (1.1pt);
\fill (1.732,1.000) circle (1.1pt);
\fill (1.732,0.638) circle (1.1pt);
\fill (1.155,0.456) circle (1.1pt);
\fill (1.155,0.094) circle (1.1pt);
\fill (0.577,0.362) circle (1.1pt);
\fill (0.577,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{18,7}$}
\end{center}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 18x + 136x^{2} + 575x^{3} + 1525x^{4} + 2687x^{5}  + 3236x^{6} + 2687x^{7} + 1525x^{8} + 575x^{9} + 136x^{10} + 18x^{11}  + x^{12}.\end{aligned}
\]
\end{center}
\noindent
\begin{minipage}[t]{0.5\textwidth}
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.614) -- (0.489,0.995);
\draw[line width=0.35pt] (0.000,0.614) -- (0.489,0.614);
\draw[line width=0.35pt] (0.000,0.614) -- (0.489,0.307);
\draw[line width=0.35pt] (0.000,0.614) -- (0.489,0.000);
\draw[line width=0.35pt] (0.489,1.916) -- (0.000,0.614);
\draw[line width=0.35pt] (0.489,1.916) -- (0.978,2.376);
\draw[line width=0.35pt] (0.489,1.916) -- (0.978,2.069);
\draw[line width=0.35pt] (0.489,1.916) -- (0.978,1.762);
\draw[line width=0.35pt] (0.978,2.376) -- (1.467,2.450);
\draw[line width=0.35pt] (0.978,2.376) -- (1.467,2.143);
\draw[line width=0.35pt] (0.489,0.995) -- (0.978,1.455);
\draw[line width=0.35pt] (0.489,0.995) -- (0.978,1.148);
\draw[line width=0.35pt] (0.489,0.995) -- (0.978,0.841);
\draw[line width=0.35pt] (0.978,1.455) -- (1.467,1.683);
\draw[line width=0.35pt] (0.978,1.455) -- (1.467,1.376);
\draw[line width=0.35pt] (0.489,0.614) -- (0.978,0.534);
\draw[line width=0.35pt] (0.489,0.614) -- (0.978,0.227);
\fill (0.000,0.614) circle (1.1pt);
\fill (0.489,1.916) circle (1.1pt);
\fill (0.978,2.376) circle (1.1pt);
\fill (1.467,2.450) circle (1.1pt);
\fill (1.467,2.143) circle (1.1pt);
\fill (0.978,2.069) circle (1.1pt);
\fill (0.978,1.762) circle (1.1pt);
\fill (0.489,0.995) circle (1.1pt);
\fill (0.978,1.455) circle (1.1pt);
\fill (1.467,1.683) circle (1.1pt);
\fill (1.467,1.376) circle (1.1pt);
\fill (0.978,1.148) circle (1.1pt);
\fill (0.978,0.841) circle (1.1pt);
\fill (0.489,0.614) circle (1.1pt);
\fill (0.978,0.534) circle (1.1pt);
\fill (0.978,0.227) circle (1.1pt);
\fill (0.489,0.307) circle (1.1pt);
\fill (0.489,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{18,8}$}
\end{minipage}\hskip0.5cm
\begin{minipage}[t]{0.5\textwidth}
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.490) -- (0.520,0.327);
\draw[line width=0.35pt] (0.520,0.817) -- (0.000,0.490);
\draw[line width=0.35pt] (0.520,0.817) -- (1.040,1.797);
\draw[line width=0.35pt] (0.520,0.817) -- (1.040,1.307);
\draw[line width=0.35pt] (0.520,0.817) -- (1.040,0.980);
\draw[line width=0.35pt] (0.520,0.817) -- (1.040,0.653);
\draw[line width=0.35pt] (0.520,0.817) -- (1.040,0.327);
\draw[line width=0.35pt] (1.040,1.797) -- (1.561,2.287);
\draw[line width=0.35pt] (1.040,1.797) -- (1.561,1.960);
\draw[line width=0.35pt] (1.040,1.797) -- (1.561,1.633);
\draw[line width=0.35pt] (1.561,2.287) -- (2.081,2.450);
\draw[line width=0.35pt] (1.561,2.287) -- (2.081,2.123);
\draw[line width=0.35pt] (1.040,1.307) -- (1.561,1.307);
\draw[line width=0.35pt] (1.040,1.307) -- (1.561,0.980);
\draw[line width=0.35pt] (0.520,0.327) -- (1.040,0.000);
\draw[line width=0.35pt] (1.040,0.000) -- (1.561,0.000);
\draw[line width=0.35pt] (1.561,0.000) -- (2.081,0.000);
\fill (0.000,0.490) circle (1.1pt);
\fill (0.520,0.817) circle (1.1pt);
\fill (1.040,1.797) circle (1.1pt);
\fill (1.561,2.287) circle (1.1pt);
\fill (2.081,2.450) circle (1.1pt);
\fill (2.081,2.123) circle (1.1pt);
\fill (1.561,1.960) circle (1.1pt);
\fill (1.561,1.633) circle (1.1pt);
\fill (1.040,1.307) circle (1.1pt);
\fill (1.561,1.307) circle (1.1pt);
\fill (1.561,0.980) circle (1.1pt);
\fill (1.040,0.980) circle (1.1pt);
\fill (1.040,0.653) circle (1.1pt);
\fill (1.040,0.327) circle (1.1pt);
\fill (0.520,0.327) circle (1.1pt);
\fill (1.040,0.000) circle (1.1pt);
\fill (1.561,0.000) circle (1.1pt);
\fill (2.081,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{18,9}$}
\end{minipage}
\par\vspace{0.9em}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 18x + 136x^{2} + 575x^{3} + 1526x^{4} + 2691x^{5}  + 3242x^{6} + 2691x^{7} + 1526x^{8} + 575x^{9} + 136x^{10} + 18x^{11}  + x^{12}.\end{aligned}
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.490) -- (0.520,0.653);
\draw[line width=0.35pt] (0.000,0.490) -- (0.520,0.327);
\draw[line width=0.35pt] (0.000,0.490) -- (0.520,0.000);
\draw[line width=0.35pt] (0.520,1.470) -- (0.000,0.490);
\draw[line width=0.35pt] (0.520,1.470) -- (1.040,2.123);
\draw[line width=0.35pt] (0.520,1.470) -- (1.040,1.797);
\draw[line width=0.35pt] (0.520,1.470) -- (1.040,1.470);
\draw[line width=0.35pt] (0.520,1.470) -- (1.040,1.143);
\draw[line width=0.35pt] (1.040,2.123) -- (1.561,2.450);
\draw[line width=0.35pt] (1.040,2.123) -- (1.561,2.123);
\draw[line width=0.35pt] (1.040,1.797) -- (1.561,1.797);
\draw[line width=0.35pt] (1.040,1.797) -- (1.561,1.470);
\draw[line width=0.35pt] (0.520,0.653) -- (1.040,0.817);
\draw[line width=0.35pt] (0.520,0.653) -- (1.040,0.490);
\draw[line width=0.35pt] (0.520,0.653) -- (1.040,0.163);
\draw[line width=0.35pt] (1.040,0.817) -- (1.561,0.980);
\draw[line width=0.35pt] (1.040,0.817) -- (1.561,0.653);
\fill (0.000,0.490) circle (1.1pt);
\fill (0.520,1.470) circle (1.1pt);
\fill (1.040,2.123) circle (1.1pt);
\fill (1.561,2.450) circle (1.1pt);
\fill (1.561,2.123) circle (1.1pt);
\fill (1.040,1.797) circle (1.1pt);
\fill (1.561,1.797) circle (1.1pt);
\fill (1.561,1.470) circle (1.1pt);
\fill (1.040,1.470) circle (1.1pt);
\fill (1.040,1.143) circle (1.1pt);
\fill (0.520,0.653) circle (1.1pt);
\fill (1.040,0.817) circle (1.1pt);
\fill (1.561,0.980) circle (1.1pt);
\fill (1.561,0.653) circle (1.1pt);
\fill (1.040,0.490) circle (1.1pt);
\fill (1.040,0.163) circle (1.1pt);
\fill (0.520,0.327) circle (1.1pt);
\fill (0.520,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{18,10}$}
\end{center}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 18x + 136x^{2} + 576x^{3} + 1532x^{4} + 2706x^{5}  + 3262x^{6} + 2706x^{7} + 1532x^{8} + 576x^{9} + 136x^{10} + 18x^{11}  + x^{12}.\end{aligned}
\]
\end{center}
\noindent
\begin{minipage}[t]{0.31\textwidth}
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.721) -- (0.459,1.153);
\draw[line width=0.35pt] (0.000,0.721) -- (0.459,0.865);
\draw[line width=0.35pt] (0.000,0.721) -- (0.459,0.576);
\draw[line width=0.35pt] (0.000,0.721) -- (0.459,0.288);
\draw[line width=0.35pt] (0.000,0.721) -- (0.459,0.000);
\draw[line width=0.35pt] (0.459,1.874) -- (0.000,0.721);
\draw[line width=0.35pt] (0.459,1.874) -- (0.918,2.306);
\draw[line width=0.35pt] (0.459,1.874) -- (0.918,2.018);
\draw[line width=0.35pt] (0.459,1.874) -- (0.918,1.729);
\draw[line width=0.35pt] (0.918,2.306) -- (1.377,2.450);
\draw[line width=0.35pt] (0.918,2.306) -- (1.377,2.162);
\draw[line width=0.35pt] (0.459,1.153) -- (0.918,1.441);
\draw[line width=0.35pt] (0.459,1.153) -- (0.918,1.153);
\draw[line width=0.35pt] (0.918,1.441) -- (1.377,1.441);
\draw[line width=0.35pt] (0.918,1.153) -- (1.377,1.153);
\draw[line width=0.35pt] (0.459,0.865) -- (0.918,0.865);
\draw[line width=0.35pt] (0.459,0.865) -- (0.918,0.576);
\fill (0.000,0.721) circle (1.1pt);
\fill (0.459,1.874) circle (1.1pt);
\fill (0.918,2.306) circle (1.1pt);
\fill (1.377,2.450) circle (1.1pt);
\fill (1.377,2.162) circle (1.1pt);
\fill (0.918,2.018) circle (1.1pt);
\fill (0.918,1.729) circle (1.1pt);
\fill (0.459,1.153) circle (1.1pt);
\fill (0.918,1.441) circle (1.1pt);
\fill (1.377,1.441) circle (1.1pt);
\fill (0.918,1.153) circle (1.1pt);
\fill (1.377,1.153) circle (1.1pt);
\fill (0.459,0.865) circle (1.1pt);
\fill (0.918,0.865) circle (1.1pt);
\fill (0.918,0.576) circle (1.1pt);
\fill (0.459,0.576) circle (1.1pt);
\fill (0.459,0.288) circle (1.1pt);
\fill (0.459,0.000) circle (1.1pt);
\end{tikzpicture}
\vskip0.1cm
\small\textbf{$S_{18,11}$}
\end{minipage}\hfill\begin{minipage}[t]{0.31\textwidth}
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.544) -- (0.434,0.817);
\draw[line width=0.35pt] (0.000,0.544) -- (0.434,0.544);
\draw[line width=0.35pt] (0.000,0.544) -- (0.434,0.272);
\draw[line width=0.35pt] (0.000,0.544) -- (0.434,0.000);
\draw[line width=0.35pt] (0.434,1.633) -- (0.000,0.544);
\draw[line width=0.35pt] (0.434,1.633) -- (0.867,2.178);
\draw[line width=0.35pt] (0.434,1.633) -- (0.867,1.906);
\draw[line width=0.35pt] (0.434,1.633) -- (0.867,1.633);
\draw[line width=0.35pt] (0.434,1.633) -- (0.867,1.361);
\draw[line width=0.35pt] (0.867,2.178) -- (1.301,2.450);
\draw[line width=0.35pt] (0.867,2.178) -- (1.301,2.178);
\draw[line width=0.35pt] (0.867,1.906) -- (1.301,1.906);
\draw[line width=0.35pt] (0.867,1.906) -- (1.301,1.633);
\draw[line width=0.35pt] (0.434,0.817) -- (0.867,1.089);
\draw[line width=0.35pt] (0.434,0.817) -- (0.867,0.817);
\draw[line width=0.35pt] (0.434,0.544) -- (0.867,0.544);
\draw[line width=0.35pt] (0.434,0.544) -- (0.867,0.272);
\fill (0.000,0.544) circle (1.1pt);
\fill (0.434,1.633) circle (1.1pt);
\fill (0.867,2.178) circle (1.1pt);
\fill (1.301,2.450) circle (1.1pt);
\fill (1.301,2.178) circle (1.1pt);
\fill (0.867,1.906) circle (1.1pt);
\fill (1.301,1.906) circle (1.1pt);
\fill (1.301,1.633) circle (1.1pt);
\fill (0.867,1.633) circle (1.1pt);
\fill (0.867,1.361) circle (1.1pt);
\fill (0.434,0.817) circle (1.1pt);
\fill (0.867,1.089) circle (1.1pt);
\fill (0.867,0.817) circle (1.1pt);
\fill (0.434,0.544) circle (1.1pt);
\fill (0.867,0.544) circle (1.1pt);
\fill (0.867,0.272) circle (1.1pt);
\fill (0.434,0.272) circle (1.1pt);
\fill (0.434,0.000) circle (1.1pt);
\end{tikzpicture}
\vskip0.1cm
\small\textbf{$S_{18,12}$}
\end{minipage}\hfill\begin{minipage}[t]{0.31\textwidth}
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.459) -- (0.488,0.613);
\draw[line width=0.35pt] (0.000,0.459) -- (0.488,0.306);
\draw[line width=0.35pt] (0.000,0.459) -- (0.488,0.000);
\draw[line width=0.35pt] (0.488,1.378) -- (0.000,0.459);
\draw[line width=0.35pt] (0.488,1.378) -- (0.975,2.144);
\draw[line width=0.35pt] (0.488,1.378) -- (0.975,1.838);
\draw[line width=0.35pt] (0.488,1.378) -- (0.975,1.531);
\draw[line width=0.35pt] (0.488,1.378) -- (0.975,1.225);
\draw[line width=0.35pt] (0.488,1.378) -- (0.975,0.919);
\draw[line width=0.35pt] (0.975,2.144) -- (1.463,2.450);
\draw[line width=0.35pt] (0.975,2.144) -- (1.463,2.144);
\draw[line width=0.35pt] (0.975,1.838) -- (1.463,1.838);
\draw[line width=0.35pt] (0.975,1.838) -- (1.463,1.531);
\draw[line width=0.35pt] (0.488,0.613) -- (0.975,0.613);
\draw[line width=0.35pt] (0.975,0.613) -- (1.463,0.613);
\draw[line width=0.35pt] (0.488,0.306) -- (0.975,0.306);
\draw[line width=0.35pt] (0.488,0.306) -- (0.975,0.000);
\fill (0.000,0.459) circle (1.1pt);
\fill (0.488,1.378) circle (1.1pt);
\fill (0.975,2.144) circle (1.1pt);
\fill (1.463,2.450) circle (1.1pt);
\fill (1.463,2.144) circle (1.1pt);
\fill (0.975,1.838) circle (1.1pt);
\fill (1.463,1.838) circle (1.1pt);
\fill (1.463,1.531) circle (1.1pt);
\fill (0.975,1.531) circle (1.1pt);
\fill (0.975,1.225) circle (1.1pt);
\fill (0.975,0.919) circle (1.1pt);
\fill (0.488,0.613) circle (1.1pt);
\fill (0.975,0.613) circle (1.1pt);
\fill (1.463,0.613) circle (1.1pt);
\fill (0.488,0.306) circle (1.1pt);
\fill (0.975,0.306) circle (1.1pt);
\fill (0.975,0.000) circle (1.1pt);
\fill (0.488,0.000) circle (1.1pt);
\end{tikzpicture}
\vskip0.1cm
\small\textbf{$S_{18,13}$}
\end{minipage}
\par\vspace{0.9em}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 18x + 136x^{2} + 577x^{3} + 1539x^{4} + 2725x^{5}  + 3288x^{6} + 2725x^{7} + 1539x^{8} + 577x^{9} + 136x^{10} + 18x^{11}  + x^{12}.\end{aligned}
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.681) -- (0.434,1.225);
\draw[line width=0.35pt] (0.000,0.681) -- (0.434,0.817);
\draw[line width=0.35pt] (0.000,0.681) -- (0.434,0.544);
\draw[line width=0.35pt] (0.000,0.681) -- (0.434,0.272);
\draw[line width=0.35pt] (0.000,0.681) -- (0.434,0.000);
\draw[line width=0.35pt] (0.434,1.906) -- (0.000,0.681);
\draw[line width=0.35pt] (0.434,1.906) -- (0.867,2.314);
\draw[line width=0.35pt] (0.434,1.906) -- (0.867,2.042);
\draw[line width=0.35pt] (0.434,1.906) -- (0.867,1.769);
\draw[line width=0.35pt] (0.867,2.314) -- (1.301,2.450);
\draw[line width=0.35pt] (0.867,2.314) -- (1.301,2.178);
\draw[line width=0.35pt] (0.434,1.225) -- (0.867,1.497);
\draw[line width=0.35pt] (0.434,1.225) -- (0.867,1.225);
\draw[line width=0.35pt] (0.434,0.817) -- (0.867,0.953);
\draw[line width=0.35pt] (0.434,0.817) -- (0.867,0.681);
\draw[line width=0.35pt] (0.434,0.544) -- (0.867,0.408);
\draw[line width=0.35pt] (0.434,0.544) -- (0.867,0.136);
\fill (0.000,0.681) circle (1.1pt);
\fill (0.434,1.906) circle (1.1pt);
\fill (0.867,2.314) circle (1.1pt);
\fill (1.301,2.450) circle (1.1pt);
\fill (1.301,2.178) circle (1.1pt);
\fill (0.867,2.042) circle (1.1pt);
\fill (0.867,1.769) circle (1.1pt);
\fill (0.434,1.225) circle (1.1pt);
\fill (0.867,1.497) circle (1.1pt);
\fill (0.867,1.225) circle (1.1pt);
\fill (0.434,0.817) circle (1.1pt);
\fill (0.867,0.953) circle (1.1pt);
\fill (0.867,0.681) circle (1.1pt);
\fill (0.434,0.544) circle (1.1pt);
\fill (0.867,0.408) circle (1.1pt);
\fill (0.867,0.136) circle (1.1pt);
\fill (0.434,0.272) circle (1.1pt);
\fill (0.434,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{18,14}$}
\end{center}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 18x + 136x^{2} + 580x^{3} + 1560x^{4} + 2783x^{5}  + 3368x^{6} + 2783x^{7} + 1560x^{8} + 580x^{9} + 136x^{10} + 18x^{11}  + x^{12}.\end{aligned}
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.817) -- (0.434,1.633);
\draw[line width=0.35pt] (0.000,0.817) -- (0.434,1.089);
\draw[line width=0.35pt] (0.000,0.817) -- (0.434,0.817);
\draw[line width=0.35pt] (0.000,0.817) -- (0.434,0.544);
\draw[line width=0.35pt] (0.000,0.817) -- (0.434,0.272);
\draw[line width=0.35pt] (0.000,0.817) -- (0.434,0.000);
\draw[line width=0.35pt] (0.434,2.178) -- (0.000,0.817);
\draw[line width=0.35pt] (0.434,2.178) -- (0.867,2.450);
\draw[line width=0.35pt] (0.434,2.178) -- (0.867,2.178);
\draw[line width=0.35pt] (0.434,1.633) -- (0.867,1.906);
\draw[line width=0.35pt] (0.434,1.633) -- (0.867,1.633);
\draw[line width=0.35pt] (0.434,1.089) -- (0.867,1.361);
\draw[line width=0.35pt] (0.434,1.089) -- (0.867,1.089);
\draw[line width=0.35pt] (0.434,0.817) -- (0.867,0.817);
\draw[line width=0.35pt] (0.434,0.817) -- (0.867,0.544);
\draw[line width=0.35pt] (0.434,0.544) -- (0.867,0.272);
\draw[line width=0.35pt] (0.434,0.544) -- (0.867,0.000);
\fill (0.000,0.817) circle (1.1pt);
\fill (0.434,2.178) circle (1.1pt);
\fill (0.867,2.450) circle (1.1pt);
\fill (0.867,2.178) circle (1.1pt);
\fill (0.434,1.633) circle (1.1pt);
\fill (0.867,1.906) circle (1.1pt);
\fill (0.867,1.633) circle (1.1pt);
\fill (0.434,1.089) circle (1.1pt);
\fill (0.867,1.361) circle (1.1pt);
\fill (0.867,1.089) circle (1.1pt);
\fill (0.434,0.817) circle (1.1pt);
\fill (0.867,0.817) circle (1.1pt);
\fill (0.867,0.544) circle (1.1pt);
\fill (0.434,0.544) circle (1.1pt);
\fill (0.867,0.272) circle (1.1pt);
\fill (0.867,0.000) circle (1.1pt);
\fill (0.434,0.272) circle (1.1pt);
\fill (0.434,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{18,15}$}
\end{center}
\vspace{0.5em}

\subsection*{Order 19}
There are 6 nonisomorphic trees on 19 vertices with symmetric independence polynomial; these yield 5 distinct symmetric polynomials.

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 19x + 153x^{2} + 688x^{3} + 1919x^{4} + 3493x^{5}  + 4254x^{6} + 3493x^{7} + 1919x^{8} + 688x^{9} + 153x^{10} + 19x^{11}  + x^{12}.\end{aligned}
\]
\end{center}
\noindent
\begin{minipage}[t]{0.5\textwidth}
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.490,0.997) -- (0.980,1.151);
\draw[line width=0.35pt] (0.000,0.615) -- (0.490,0.997);
\draw[line width=0.35pt] (0.000,0.615) -- (0.490,0.615);
\draw[line width=0.35pt] (0.000,0.615) -- (0.490,0.308);
\draw[line width=0.35pt] (0.490,0.615) -- (0.980,0.615);
\draw[line width=0.35pt] (0.980,0.615) -- (1.470,0.598);
\draw[line width=0.35pt] (1.470,0.598) -- (1.960,0.575);
\draw[line width=0.35pt] (0.490,0.308) -- (0.980,0.308);
\draw[line width=0.35pt] (0.490,0.308) -- (0.980,0.000);
\draw[line width=0.35pt] (0.980,1.151) -- (1.470,1.652);
\draw[line width=0.35pt] (0.980,1.151) -- (1.470,1.151);
\draw[line width=0.35pt] (1.470,1.652) -- (1.960,2.114);
\draw[line width=0.35pt] (1.470,1.652) -- (1.960,1.806);
\draw[line width=0.35pt] (1.470,1.652) -- (1.960,1.498);
\draw[line width=0.35pt] (1.960,2.114) -- (2.450,2.268);
\draw[line width=0.35pt] (1.960,2.114) -- (2.450,1.960);
\draw[line width=0.35pt] (1.470,1.151) -- (1.960,1.191);
\draw[line width=0.35pt] (1.470,1.151) -- (1.960,0.883);
\fill (0.490,0.997) circle (1.1pt);
\fill (0.000,0.615) circle (1.1pt);
\fill (0.490,0.615) circle (1.1pt);
\fill (0.980,0.615) circle (1.1pt);
\fill (1.470,0.598) circle (1.1pt);
\fill (1.960,0.575) circle (1.1pt);
\fill (0.490,0.308) circle (1.1pt);
\fill (0.980,0.308) circle (1.1pt);
\fill (0.980,0.000) circle (1.1pt);
\fill (0.980,1.151) circle (1.1pt);
\fill (1.470,1.652) circle (1.1pt);
\fill (1.960,2.114) circle (1.1pt);
\fill (2.450,2.268) circle (1.1pt);
\fill (2.450,1.960) circle (1.1pt);
\fill (1.960,1.806) circle (1.1pt);
\fill (1.960,1.498) circle (1.1pt);
\fill (1.470,1.151) circle (1.1pt);
\fill (1.960,1.191) circle (1.1pt);
\fill (1.960,0.883) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{19,1}$}
\end{minipage}
\hskip0.5cm
\begin{minipage}[t]{0.5\textwidth}
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.462) -- (0.490,0.615);
\draw[line width=0.35pt] (0.000,0.462) -- (0.490,0.308);
\draw[line width=0.35pt] (0.000,0.462) -- (0.490,0.000);
\draw[line width=0.35pt] (0.490,0.923) -- (0.000,0.462);
\draw[line width=0.35pt] (0.490,0.923) -- (0.980,1.231);
\draw[line width=0.35pt] (0.490,0.923) -- (0.980,0.923);
\draw[line width=0.35pt] (0.980,1.231) -- (1.470,1.231);
\draw[line width=0.35pt] (1.470,1.231) -- (1.960,1.385);
\draw[line width=0.35pt] (1.470,1.231) -- (1.960,1.077);
\draw[line width=0.35pt] (1.960,1.385) -- (2.450,1.538);
\draw[line width=0.35pt] (1.960,1.385) -- (2.450,1.231);
\draw[line width=0.35pt] (0.490,0.615) -- (0.980,0.615);
\draw[line width=0.35pt] (0.490,0.615) -- (0.980,0.308);
\draw[line width=0.35pt] (0.980,0.615) -- (1.470,0.615);
\draw[line width=0.35pt] (1.470,0.615) -- (1.960,0.615);
\draw[line width=0.35pt] (1.960,0.615) -- (2.450,0.615);
\draw[line width=0.35pt] (0.980,0.308) -- (1.470,0.308);
\draw[line width=0.35pt] (0.980,0.308) -- (1.470,0.000);
\fill (0.000,0.462) circle (1.1pt);
\fill (0.490,0.923) circle (1.1pt);
\fill (0.980,1.231) circle (1.1pt);
\fill (1.470,1.231) circle (1.1pt);
\fill (1.960,1.385) circle (1.1pt);
\fill (2.450,1.538) circle (1.1pt);
\fill (2.450,1.231) circle (1.1pt);
\fill (1.960,1.077) circle (1.1pt);
\fill (0.980,0.923) circle (1.1pt);
\fill (0.490,0.615) circle (1.1pt);
\fill (0.980,0.615) circle (1.1pt);
\fill (1.470,0.615) circle (1.1pt);
\fill (1.960,0.615) circle (1.1pt);
\fill (2.450,0.615) circle (1.1pt);
\fill (0.980,0.308) circle (1.1pt);
\fill (1.470,0.308) circle (1.1pt);
\fill (1.470,0.000) circle (1.1pt);
\fill (0.490,0.308) circle (1.1pt);
\fill (0.490,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{19,2}$}
\end{minipage}
\par\vspace{0.9em}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 19x + 153x^{2} + 700x^{3} + 2048x^{4} + 4075x^{5}  + 5704x^{6} + 5704x^{7} + 4075x^{8} + 2048x^{9} + 700x^{10} + 153x^{11}  + 19x^{12} + x^{13}.\end{aligned}
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.919) -- (0.488,1.531);
\draw[line width=0.35pt] (0.000,0.919) -- (0.488,1.225);
\draw[line width=0.35pt] (0.000,0.919) -- (0.488,0.919);
\draw[line width=0.35pt] (0.000,0.919) -- (0.488,0.613);
\draw[line width=0.35pt] (0.000,0.919) -- (0.488,0.306);
\draw[line width=0.35pt] (0.000,0.919) -- (0.488,0.000);
\draw[line width=0.35pt] (0.488,1.991) -- (0.000,0.919);
\draw[line width=0.35pt] (0.488,1.991) -- (0.975,2.450);
\draw[line width=0.35pt] (0.488,1.991) -- (0.975,2.144);
\draw[line width=0.35pt] (0.488,1.991) -- (0.975,1.838);
\draw[line width=0.35pt] (0.975,2.450) -- (1.463,2.450);
\draw[line width=0.35pt] (1.463,2.450) -- (1.951,2.450);
\draw[line width=0.35pt] (0.975,2.144) -- (1.463,2.144);
\draw[line width=0.35pt] (0.975,2.144) -- (1.463,1.838);
\draw[line width=0.35pt] (0.488,1.531) -- (0.975,1.531);
\draw[line width=0.35pt] (0.975,1.531) -- (1.463,1.531);
\draw[line width=0.35pt] (0.488,1.225) -- (0.975,1.225);
\draw[line width=0.35pt] (0.488,1.225) -- (0.975,0.919);
\fill (0.000,0.919) circle (1.1pt);
\fill (0.488,1.991) circle (1.1pt);
\fill (0.975,2.450) circle (1.1pt);
\fill (1.463,2.450) circle (1.1pt);
\fill (1.951,2.450) circle (1.1pt);
\fill (0.975,2.144) circle (1.1pt);
\fill (1.463,2.144) circle (1.1pt);
\fill (1.463,1.838) circle (1.1pt);
\fill (0.975,1.838) circle (1.1pt);
\fill (0.488,1.531) circle (1.1pt);
\fill (0.975,1.531) circle (1.1pt);
\fill (1.463,1.531) circle (1.1pt);
\fill (0.488,1.225) circle (1.1pt);
\fill (0.975,1.225) circle (1.1pt);
\fill (0.975,0.919) circle (1.1pt);
\fill (0.488,0.919) circle (1.1pt);
\fill (0.488,0.613) circle (1.1pt);
\fill (0.488,0.306) circle (1.1pt);
\fill (0.488,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{19,3}$}
\end{center}


\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 19x + 153x^{2} + 700x^{3} + 2050x^{4} + 4086x^{5}  + 5727x^{6} + 5727x^{7} + 4086x^{8} + 2050x^{9} + 700x^{10} + 153x^{11}  + 19x^{12} + x^{13}.\end{aligned}
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.479) -- (0.434,0.4);
%\draw[line width=0.35pt] (0.000,0.479) -- (0.434,0.071);
\draw[line width=0.35pt] (0.434,1.361) -- (0.000,0.479);
\draw[line width=0.35pt] (0.434,1.361) -- (0.867,2.178);
\draw[line width=0.35pt] (0.434,1.361) -- (0.867,1.906);
\draw[line width=0.35pt] (0.434,1.361) -- (0.867,1.633);
\draw[line width=0.35pt] (0.434,1.361) -- (0.867,1.361);
\draw[line width=0.35pt] (0.434,1.361) -- (0.867,1.089);
\draw[line width=0.35pt] (0.434,1.361) -- (0.867,0.817);
\draw[line width=0.35pt] (0.867,2.178) -- (1.301,2.450);
\draw[line width=0.35pt] (0.867,2.178) -- (1.301,2.178);
\draw[line width=0.35pt] (0.867,1.906) -- (1.301,1.906);
\draw[line width=0.35pt] (0.867,1.906) -- (1.301,1.633);
\draw[line width=0.35pt] (0.434,0.4) -- (0.867,0.544);
\draw[line width=0.35pt] (0.434,0.4) -- (0.867,0.272);
\draw[line width=0.35pt] (0.867,0.544) -- (1.301,0.681);
\draw[line width=0.35pt] (0.867,0.544) -- (1.301,0.408);
%\draw[line width=0.35pt] (0.434,0.071) -- (0.867,0.000);
\draw[line width=0.35pt] (0.867,2.46) -- (1.301,2.9);
\draw[line width=0.35pt] (0.867,2.46) -- (0.434,1.361);
\fill (0.000,0.479) circle (1.1pt);
\fill (0.434,1.361) circle (1.1pt);
\fill (0.867,2.178) circle (1.1pt);
\fill (1.301,2.450) circle (1.1pt);
\fill (1.301,2.178) circle (1.1pt);
\fill (0.867,1.906) circle (1.1pt);
\fill (1.301,1.906) circle (1.1pt);
\fill (1.301,1.633) circle (1.1pt);
\fill (0.867,1.633) circle (1.1pt);
\fill (0.867,1.361) circle (1.1pt);
\fill (0.867,1.089) circle (1.1pt);
\fill (0.867,0.817) circle (1.1pt);
\fill (0.434,0.4) circle (1.1pt);
\fill (0.867,0.544) circle (1.1pt);
\fill (1.301,0.681) circle (1.1pt);
\fill (1.301,0.408) circle (1.1pt);
\fill (0.867,0.272) circle (1.1pt);
\fill (0.867,2.46) circle (1.1pt);
\fill (1.301,2.9) circle (1.1pt);
%\fill (0.434,0.071) circle (1.1pt);
%\fill (0.867,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{19,4}$}
\end{center}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 19x + 153x^{2} + 701x^{3} + 2057x^{4} + 4107x^{5}  + 5762x^{6} + 5762x^{7} + 4107x^{8} + 2057x^{9} + 701x^{10} + 153x^{11}  + 19x^{12} + x^{13}.\end{aligned}
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.408) -- (0.434,0.544);
\draw[line width=0.35pt] (0.000,0.408) -- (0.434,0.272);
\draw[line width=0.35pt] (0.000,0.408) -- (0.434,0.000);
\draw[line width=0.35pt] (0.434,1.361) -- (0.000,0.408);
\draw[line width=0.35pt] (0.434,1.361) -- (0.867,2.178);
\draw[line width=0.35pt] (0.434,1.361) -- (0.867,1.906);
\draw[line width=0.35pt] (0.434,1.361) -- (0.867,1.633);
\draw[line width=0.35pt] (0.434,1.361) -- (0.867,1.361);
\draw[line width=0.35pt] (0.434,1.361) -- (0.867,1.089);
\draw[line width=0.35pt] (0.434,1.361) -- (0.867,0.817);
\draw[line width=0.35pt] (0.867,2.178) -- (1.301,2.450);
\draw[line width=0.35pt] (0.867,2.178) -- (1.301,2.178);
\draw[line width=0.35pt] (0.867,1.906) -- (1.301,1.906);
\draw[line width=0.35pt] (0.867,1.906) -- (1.301,1.633);
\draw[line width=0.35pt] (0.434,0.544) -- (0.867,0.544);
\draw[line width=0.35pt] (0.867,0.544) -- (1.301,0.544);
\draw[line width=0.35pt] (0.434,0.272) -- (0.867,0.272);
\draw[line width=0.35pt] (0.434,0.272) -- (0.867,0.000);
\fill (0.000,0.408) circle (1.1pt);
\fill (0.434,1.361) circle (1.1pt);
\fill (0.867,2.178) circle (1.1pt);
\fill (1.301,2.450) circle (1.1pt);
\fill (1.301,2.178) circle (1.1pt);
\fill (0.867,1.906) circle (1.1pt);
\fill (1.301,1.906) circle (1.1pt);
\fill (1.301,1.633) circle (1.1pt);
\fill (0.867,1.633) circle (1.1pt);
\fill (0.867,1.361) circle (1.1pt);
\fill (0.867,1.089) circle (1.1pt);
\fill (0.867,0.817) circle (1.1pt);
\fill (0.434,0.544) circle (1.1pt);
\fill (0.867,0.544) circle (1.1pt);
\fill (1.301,0.544) circle (1.1pt);
\fill (0.434,0.272) circle (1.1pt);
\fill (0.867,0.272) circle (1.1pt);
\fill (0.867,0.000) circle (1.1pt);
\fill (0.434,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{19,5}$}
\end{center}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 19x + 153x^{2} + 701x^{3} + 2058x^{4} + 4112x^{5}  + 5772x^{6} + 5772x^{7} + 4112x^{8} + 2058x^{9} + 701x^{10} + 153x^{11}  + 19x^{12} + x^{13}.\end{aligned}
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.875) -- (0.557,1.050);
\draw[line width=0.35pt] (0.000,0.875) -- (0.557,0.700);
\draw[line width=0.35pt] (0.000,0.875) -- (0.557,0.350);
\draw[line width=0.35pt] (0.557,2.100) -- (0.000,0.875);
\draw[line width=0.35pt] (0.557,2.100) -- (1.115,2.450);
\draw[line width=0.35pt] (0.557,2.100) -- (1.115,2.100);
\draw[line width=0.35pt] (1.115,2.450) -- (1.672,2.450);
\draw[line width=0.35pt] (1.672,2.450) -- (2.230,2.450);
\draw[line width=0.35pt] (0.557,1.050) -- (1.115,1.750);
\draw[line width=0.35pt] (0.557,1.050) -- (1.115,1.400);
\draw[line width=0.35pt] (0.557,1.050) -- (1.115,1.050);
\draw[line width=0.35pt] (0.557,1.050) -- (1.115,0.700);
\draw[line width=0.35pt] (0.557,1.050) -- (1.115,0.350);
\draw[line width=0.35pt] (0.557,1.050) -- (1.115,0.000);
\draw[line width=0.35pt] (1.115,1.750) -- (1.672,2.100);
\draw[line width=0.35pt] (1.115,1.750) -- (1.672,1.750);
\draw[line width=0.35pt] (1.115,1.400) -- (1.672,1.400);
\draw[line width=0.35pt] (1.115,1.400) -- (1.672,1.050);
\fill (0.000,0.875) circle (1.1pt);
\fill (0.557,2.100) circle (1.1pt);
\fill (1.115,2.450) circle (1.1pt);
\fill (1.672,2.450) circle (1.1pt);
\fill (2.230,2.450) circle (1.1pt);
\fill (1.115,2.100) circle (1.1pt);
\fill (0.557,1.050) circle (1.1pt);
\fill (1.115,1.750) circle (1.1pt);
\fill (1.672,2.100) circle (1.1pt);
\fill (1.672,1.750) circle (1.1pt);
\fill (1.115,1.400) circle (1.1pt);
\fill (1.672,1.400) circle (1.1pt);
\fill (1.672,1.050) circle (1.1pt);
\fill (1.115,1.050) circle (1.1pt);
\fill (1.115,0.700) circle (1.1pt);
\fill (1.115,0.350) circle (1.1pt);
\fill (1.115,0.000) circle (1.1pt);
\fill (0.557,0.700) circle (1.1pt);
\fill (0.557,0.350) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{19,6}$}
\end{center}

\vspace{0.5em}

\subsection*{Order 20}
There are 14 nonisomorphic trees on 20 vertices with symmetric independence polynomial; these yield 8 distinct symmetric polynomials.

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 20x + 171x^{2} + 828x^{3} + 2539x^{4} + 5223x^{5}  + 7438x^{6} + 7438x^{7} + 5223x^{8} + 2539x^{9} + 828x^{10} + 171x^{11}  + 20x^{12} + x^{13}.\end{aligned}
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.513) -- (0.408,0.513);
\draw[line width=0.35pt] (0.000,0.513) -- (0.408,0.256);
\draw[line width=0.35pt] (0.408,0.959) -- (0.000,0.513);
\draw[line width=0.35pt] (0.408,0.959) -- (0.817,1.154);
\draw[line width=0.35pt] (0.817,1.154) -- (1.225,1.538);
\draw[line width=0.35pt] (0.817,1.154) -- (1.225,1.282);
\draw[line width=0.35pt] (0.817,1.154) -- (1.225,1.026);
\draw[line width=0.35pt] (1.225,1.538) -- (1.633,1.667);
\draw[line width=0.35pt] (1.225,1.538) -- (1.633,1.410);
\draw[line width=0.35pt] (1.633,1.667) -- (2.042,1.667);
\draw[line width=0.35pt] (2.042,1.667) -- (2.450,1.667);
\draw[line width=0.35pt] (0.408,0.513) -- (0.817,0.769);
\draw[line width=0.35pt] (0.408,0.513) -- (0.817,0.513);
\draw[line width=0.35pt] (0.408,0.513) -- (0.817,0.256);
\draw[line width=0.35pt] (0.408,0.513) -- (0.817,0.000);
\draw[line width=0.35pt] (0.817,0.769) -- (1.225,0.769);
\draw[line width=0.35pt] (0.817,0.769) -- (1.225,0.513);
\draw[line width=0.35pt] (1.225,0.769) -- (1.633,0.769);
\draw[line width=0.35pt] (1.633,0.769) -- (2.042,0.769);
\fill (0.000,0.513) circle (1.1pt);
\fill (0.408,0.959) circle (1.1pt);
\fill (0.817,1.154) circle (1.1pt);
\fill (1.225,1.538) circle (1.1pt);
\fill (1.633,1.667) circle (1.1pt);
\fill (2.042,1.667) circle (1.1pt);
\fill (2.450,1.667) circle (1.1pt);
\fill (1.633,1.410) circle (1.1pt);
\fill (1.225,1.282) circle (1.1pt);
\fill (1.225,1.026) circle (1.1pt);
\fill (0.408,0.513) circle (1.1pt);
\fill (0.817,0.769) circle (1.1pt);
\fill (1.225,0.769) circle (1.1pt);
\fill (1.633,0.769) circle (1.1pt);
\fill (2.042,0.769) circle (1.1pt);
\fill (1.225,0.513) circle (1.1pt);
\fill (0.817,0.513) circle (1.1pt);
\fill (0.817,0.256) circle (1.1pt);
\fill (0.817,0.000) circle (1.1pt);
\fill (0.408,0.256) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{20,1}$}
\end{center}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 20x + 171x^{2} + 828x^{3} + 2539x^{4} + 5224x^{5}  + 7441x^{6} + 7441x^{7} + 5224x^{8} + 2539x^{9} + 828x^{10} + 171x^{11}  + 20x^{12} + x^{13}.\end{aligned}
\]
\end{center}
\noindent
\begin{minipage}[t]{0.5\textwidth}
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.980) -- (0.520,0.980);
\draw[line width=0.35pt] (0.000,0.980) -- (0.520,0.327);
\draw[line width=0.35pt] (0.520,1.633) -- (0.000,0.980);
\draw[line width=0.35pt] (0.520,1.633) -- (1.040,1.960);
\draw[line width=0.35pt] (0.520,1.633) -- (1.040,1.633);
\draw[line width=0.35pt] (1.040,1.960) -- (1.561,2.287);
\draw[line width=0.35pt] (1.040,1.960) -- (1.561,1.960);
\draw[line width=0.35pt] (1.040,1.960) -- (1.561,1.633);
\draw[line width=0.35pt] (1.561,2.287) -- (2.081,2.450);
\draw[line width=0.35pt] (1.561,2.287) -- (2.081,2.123);
\draw[line width=0.35pt] (0.520,0.980) -- (1.040,1.307);
% \draw[line width=0.35pt] (0.520,0.980) -- (1.040,0.980);
\draw[line width=0.35pt] (0.520,0.980) -- (1.040,0.653);
\draw[line width=0.35pt] (1.040,1.307) -- (1.561,1.307);
\draw[line width=0.35pt] (1.040,1.307) -- (1.561,0.980);
\draw[line width=0.35pt] (0.520,0.327) -- (1.040,0.327);
\draw[line width=0.35pt] (0.520,0.327) -- (1.040,0.000);
\draw[line width=0.35pt] (1.040,0.327) -- (1.561,0.490);
\draw[line width=0.35pt] (1.040,0.327) -- (1.561,0.163);
\draw[line width=0.35pt] (1.040,-0.29) -- (0.520,0.327);
\fill (0.000,0.980) circle (1.1pt);
\fill (0.520,1.633) circle (1.1pt);
\fill (1.040,1.960) circle (1.1pt);
\fill (1.561,2.287) circle (1.1pt);
\fill (2.081,2.450) circle (1.1pt);
\fill (2.081,2.123) circle (1.1pt);
\fill (1.561,1.960) circle (1.1pt);
\fill (1.561,1.633) circle (1.1pt);
\fill (1.040,1.633) circle (1.1pt);
\fill (0.520,0.980) circle (1.1pt);
\fill (1.040,1.307) circle (1.1pt);
\fill (1.561,1.307) circle (1.1pt);
\fill (1.561,0.980) circle (1.1pt);
%\fill (1.040,0.980) circle (1.1pt);
\fill (1.040,0.653) circle (1.1pt);
\fill (0.520,0.327) circle (1.1pt);
\fill (1.040,0.327) circle (1.1pt);
\fill (1.561,0.490) circle (1.1pt);
\fill (1.561,0.163) circle (1.1pt);
\fill (1.040,0.000) circle (1.1pt);
\fill (1.040,-0.29) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{20,2}$}
\end{minipage}
\hskip0.5cm
\begin{minipage}[t]{0.5\textwidth}
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.615) -- (0.490,0.923);
\draw[line width=0.35pt] (0.000,0.615) -- (0.490,0.615);
\draw[line width=0.35pt] (0.000,0.615) -- (0.490,0.308);
\draw[line width=0.35pt] (0.000,0.615) -- (0.490,0.000);
\draw[line width=0.35pt] (0.490,1.231) -- (0.000,0.615);
\draw[line width=0.35pt] (0.490,1.231) -- (0.980,1.538);
\draw[line width=0.35pt] (0.490,1.231) -- (0.980,1.231);
\draw[line width=0.35pt] (0.980,1.538) -- (1.470,1.538);
\draw[line width=0.35pt] (1.470,1.538) -- (1.960,1.772);
\draw[line width=0.35pt] (1.470,1.538) -- (1.960,1.464);
\draw[line width=0.35pt] (1.960,1.772) -- (2.450,1.926);
\draw[line width=0.35pt] (1.960,1.772) -- (2.450,1.618);
\draw[line width=0.35pt] (0.490,0.923) -- (0.980,0.923);
\draw[line width=0.35pt] (0.980,0.923) -- (1.470,1.077);
\draw[line width=0.35pt] (0.980,0.923) -- (1.470,0.769);
\draw[line width=0.35pt] (1.470,1.077) -- (1.960,1.077);
\draw[line width=0.35pt] (1.470,1.077) -- (1.960,0.769);
\draw[line width=0.35pt] (0.490,0.615) -- (0.980,0.615);
\draw[line width=0.35pt] (0.490,0.615) -- (0.980,0.308);
\fill (0.000,0.615) circle (1.1pt);
\fill (0.490,1.231) circle (1.1pt);
\fill (0.980,1.538) circle (1.1pt);
\fill (1.470,1.538) circle (1.1pt);
\fill (1.960,1.772) circle (1.1pt);
\fill (2.450,1.926) circle (1.1pt);
\fill (2.450,1.618) circle (1.1pt);
\fill (1.960,1.464) circle (1.1pt);
\fill (0.980,1.231) circle (1.1pt);
\fill (0.490,0.923) circle (1.1pt);
\fill (0.980,0.923) circle (1.1pt);
\fill (1.470,1.077) circle (1.1pt);
\fill (1.960,1.077) circle (1.1pt);
\fill (1.960,0.769) circle (1.1pt);
\fill (1.470,0.769) circle (1.1pt);
\fill (0.490,0.615) circle (1.1pt);
\fill (0.980,0.615) circle (1.1pt);
\fill (0.980,0.308) circle (1.1pt);
\fill (0.490,0.308) circle (1.1pt);
\fill (0.490,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{20,3}$}
\end{minipage}
\par\vspace{0.9em}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 20x + 171x^{2} + 828x^{3} + 2540x^{4} + 5229x^{5}  + 7451x^{6} + 7451x^{7} + 5229x^{8} + 2540x^{9} + 828x^{10} + 171x^{11}  + 20x^{12} + x^{13}.\end{aligned}
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.615) -- (0.490,0.462);
\draw[line width=0.35pt] (0.490,0.843) -- (0.000,0.615);
\draw[line width=0.35pt] (0.490,0.843) -- (0.980,0.883);
\draw[line width=0.35pt] (0.980,0.883) -- (1.470,1.231);
\draw[line width=0.35pt] (0.980,0.883) -- (1.470,0.923);
\draw[line width=0.35pt] (0.980,0.883) -- (1.470,0.615);
\draw[line width=0.35pt] (1.470,1.231) -- (1.960,1.538);
\draw[line width=0.35pt] (1.470,1.231) -- (1.960,1.231);
\draw[line width=0.35pt] (1.470,1.231) -- (1.960,0.923);
\draw[line width=0.35pt] (1.960,1.538) -- (2.450,1.692);
\draw[line width=0.35pt] (1.960,1.538) -- (2.450,1.385);
\draw[line width=0.35pt] (0.490,0.462) -- (0.980,0.308);
\draw[line width=0.35pt] (0.980,0.308) -- (1.470,0.308);
\draw[line width=0.35pt] (0.980,0.308) -- (1.470,0.000);
\draw[line width=0.35pt] (1.470,0.308) -- (1.960,0.615);
\draw[line width=0.35pt] (1.470,0.308) -- (1.960,0.308);
\draw[line width=0.35pt] (1.470,0.308) -- (1.960,0.000);
\draw[line width=0.35pt] (1.960,0.615) -- (2.450,0.769);
\draw[line width=0.35pt] (1.960,0.615) -- (2.450,0.462);
\fill (0.000,0.615) circle (1.1pt);
\fill (0.490,0.843) circle (1.1pt);
\fill (0.980,0.883) circle (1.1pt);
\fill (1.470,1.231) circle (1.1pt);
\fill (1.960,1.538) circle (1.1pt);
\fill (2.450,1.692) circle (1.1pt);
\fill (2.450,1.385) circle (1.1pt);
\fill (1.960,1.231) circle (1.1pt);
\fill (1.960,0.923) circle (1.1pt);
\fill (1.470,0.923) circle (1.1pt);
\fill (1.470,0.615) circle (1.1pt);
\fill (0.490,0.462) circle (1.1pt);
\fill (0.980,0.308) circle (1.1pt);
\fill (1.470,0.308) circle (1.1pt);
\fill (1.960,0.615) circle (1.1pt);
\fill (2.450,0.769) circle (1.1pt);
\fill (2.450,0.462) circle (1.1pt);
\fill (1.960,0.308) circle (1.1pt);
\fill (1.960,0.000) circle (1.1pt);
\fill (1.470,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{20,4}$}
\end{center}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 20x + 171x^{2} + 829x^{3} + 2546x^{4} + 5242x^{5}  + 7466x^{6} + 7466x^{7} + 5242x^{8} + 2546x^{9} + 829x^{10} + 171x^{11}  + 20x^{12} + x^{13}.\end{aligned}
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.817) -- (0.520,1.307);
\draw[line width=0.35pt] (0.000,0.817) -- (0.520,0.980);
\draw[line width=0.35pt] (0.000,0.817) -- (0.520,0.653);
\draw[line width=0.35pt] (0.000,0.817) -- (0.520,0.327);
\draw[line width=0.35pt] (0.000,0.817) -- (0.520,0.000);
\draw[line width=0.35pt] (0.520,1.797) -- (0.000,0.817);
\draw[line width=0.35pt] (0.520,1.797) -- (1.040,2.123);
\draw[line width=0.35pt] (0.520,1.797) -- (1.040,1.797);
\draw[line width=0.35pt] (1.040,2.123) -- (1.561,2.123);
\draw[line width=0.35pt] (1.561,2.123) -- (2.081,2.450);
\draw[line width=0.35pt] (1.561,2.123) -- (2.081,2.123);
\draw[line width=0.35pt] (1.040,1.797) -- (1.561,1.797);
\draw[line width=0.35pt] (1.561,1.797) -- (2.081,1.797);
\draw[line width=0.35pt] (0.520,1.307) -- (1.040,1.470);
\draw[line width=0.35pt] (0.520,1.307) -- (1.040,1.143);
\draw[line width=0.35pt] (1.040,1.470) -- (1.561,1.470);
\draw[line width=0.35pt] (1.561,1.470) -- (2.081,1.470);
\draw[line width=0.35pt] (0.520,0.980) -- (1.040,0.817);
\draw[line width=0.35pt] (1.040,0.817) -- (1.561,0.817);
\fill (0.000,0.817) circle (1.1pt);
\fill (0.520,1.797) circle (1.1pt);
\fill (1.040,2.123) circle (1.1pt);
\fill (1.561,2.123) circle (1.1pt);
\fill (2.081,2.450) circle (1.1pt);
\fill (2.081,2.123) circle (1.1pt);
\fill (1.040,1.797) circle (1.1pt);
\fill (1.561,1.797) circle (1.1pt);
\fill (2.081,1.797) circle (1.1pt);
\fill (0.520,1.307) circle (1.1pt);
\fill (1.040,1.470) circle (1.1pt);
\fill (1.561,1.470) circle (1.1pt);
\fill (2.081,1.470) circle (1.1pt);
\fill (1.040,1.143) circle (1.1pt);
\fill (0.520,0.980) circle (1.1pt);
\fill (1.040,0.817) circle (1.1pt);
\fill (1.561,0.817) circle (1.1pt);
\fill (0.520,0.653) circle (1.1pt);
\fill (0.520,0.327) circle (1.1pt);
\fill (0.520,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{20,5}$}
\end{center}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 20x + 171x^{2} + 829x^{3} + 2548x^{4} + 5255x^{5}  + 7496x^{6} + 7496x^{7} + 5255x^{8} + 2548x^{9} + 829x^{10} + 171x^{11}  + 20x^{12} + x^{13}.\end{aligned}
\]
\end{center}
\noindent
\begin{minipage}[t]{0.31\textwidth}
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.507) -- (0.459,0.721);
\draw[line width=0.35pt] (0.000,0.507) -- (0.459,0.363);
\draw[line width=0.35pt] (0.000,0.507) -- (0.459,0.075);
\draw[line width=0.35pt] (0.459,1.441) -- (0.000,0.507);
\draw[line width=0.35pt] (0.459,1.441) -- (0.918,1.874);
\draw[line width=0.35pt] (0.459,1.441) -- (0.918,1.441);
\draw[line width=0.35pt] (0.918,1.874) -- (1.377,2.306);
\draw[line width=0.35pt] (0.918,1.874) -- (1.377,2.018);
\draw[line width=0.35pt] (0.918,1.874) -- (1.377,1.729);
\draw[line width=0.35pt] (1.377,2.306) -- (1.836,2.450);
\draw[line width=0.35pt] (1.377,2.306) -- (1.836,2.162);
\draw[line width=0.35pt] (0.918,1.441) -- (1.377,1.441);
\draw[line width=0.35pt] (0.459,0.721) -- (0.918,1.153);
\draw[line width=0.35pt] (0.459,0.721) -- (0.918,0.865);
\draw[line width=0.35pt] (0.459,0.721) -- (0.918,0.576);
\draw[line width=0.35pt] (0.918,1.153) -- (1.377,1.153);
\draw[line width=0.35pt] (0.918,1.153) -- (1.377,0.865);
\draw[line width=0.35pt] (0.459,0.363) -- (0.918,0.288);
\draw[line width=0.35pt] (0.459,0.363) -- (0.918,0.000);
\fill (0.000,0.507) circle (1.1pt);
\fill (0.459,1.441) circle (1.1pt);
\fill (0.918,1.874) circle (1.1pt);
\fill (1.377,2.306) circle (1.1pt);
\fill (1.836,2.450) circle (1.1pt);
\fill (1.836,2.162) circle (1.1pt);
\fill (1.377,2.018) circle (1.1pt);
\fill (1.377,1.729) circle (1.1pt);
\fill (0.918,1.441) circle (1.1pt);
\fill (1.377,1.441) circle (1.1pt);
\fill (0.459,0.721) circle (1.1pt);
\fill (0.918,1.153) circle (1.1pt);
\fill (1.377,1.153) circle (1.1pt);
\fill (1.377,0.865) circle (1.1pt);
\fill (0.918,0.865) circle (1.1pt);
\fill (0.918,0.576) circle (1.1pt);
\fill (0.459,0.363) circle (1.1pt);
\fill (0.918,0.288) circle (1.1pt);
\fill (0.918,0.000) circle (1.1pt);
\fill (0.459,0.075) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{20,6}$}
\end{minipage}\hfill\begin{minipage}[t]{0.31\textwidth}
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.363) -- (0.579,0.363);
\draw[line width=0.35pt] (0.000,0.363) -- (0.579,0.000);
\draw[line width=0.35pt] (0.579,0.909) -- (0.000,0.363);
\draw[line width=0.35pt] (0.579,0.909) -- (1.158,1.817);
\draw[line width=0.35pt] (0.579,0.909) -- (1.158,1.272);
\draw[line width=0.35pt] (0.579,0.909) -- (1.158,0.909);
\draw[line width=0.35pt] (0.579,0.909) -- (1.158,0.545);
\draw[line width=0.35pt] (1.158,1.817) -- (1.737,2.268);
\draw[line width=0.35pt] (1.158,1.817) -- (1.737,1.905);
\draw[line width=0.35pt] (1.158,1.817) -- (1.737,1.541);
\draw[line width=0.35pt] (1.737,2.268) -- (2.315,2.450);
\draw[line width=0.35pt] (1.737,2.268) -- (2.315,2.087);
\draw[line width=0.35pt] (1.158,1.272) -- (1.737,1.178);
\draw[line width=0.35pt] (1.737,1.178) -- (2.315,1.178);
\draw[line width=0.35pt] (0.579,0.363) -- (1.158,0.182);
\draw[line width=0.35pt] (1.158,0.182) -- (1.737,0.363);
\draw[line width=0.35pt] (1.158,0.182) -- (1.737,0.000);
\draw[line width=0.35pt] (1.737,0.363) -- (2.315,0.363);
\draw[line width=0.35pt] (1.737,0.363) -- (2.315,0.000);
\fill (0.000,0.363) circle (1.1pt);
\fill (0.579,0.909) circle (1.1pt);
\fill (1.158,1.817) circle (1.1pt);
\fill (1.737,2.268) circle (1.1pt);
\fill (2.315,2.450) circle (1.1pt);
\fill (2.315,2.087) circle (1.1pt);
\fill (1.737,1.905) circle (1.1pt);
\fill (1.737,1.541) circle (1.1pt);
\fill (1.158,1.272) circle (1.1pt);
\fill (1.737,1.178) circle (1.1pt);
\fill (2.315,1.178) circle (1.1pt);
\fill (1.158,0.909) circle (1.1pt);
\fill (1.158,0.545) circle (1.1pt);
\fill (0.579,0.363) circle (1.1pt);
\fill (1.158,0.182) circle (1.1pt);
\fill (1.737,0.363) circle (1.1pt);
\fill (2.315,0.363) circle (1.1pt);
\fill (2.315,0.000) circle (1.1pt);
\fill (1.737,0.000) circle (1.1pt);
\fill (0.579,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{20,7}$}
\end{minipage}\hfill\begin{minipage}[t]{0.31\textwidth}
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,1.009) -- (0.459,1.153);
\draw[line width=0.35pt] (0.000,1.009) -- (0.459,0.865);
\draw[line width=0.35pt] (0.000,1.009) -- (0.459,0.288);
\draw[line width=0.35pt] (0.459,1.441) -- (0.000,1.009);
\draw[line width=0.35pt] (0.459,1.441) -- (0.918,1.729);
\draw[line width=0.35pt] (0.459,1.441) -- (0.918,1.441);
\draw[line width=0.35pt] (0.918,1.729) -- (1.377,2.306);
\draw[line width=0.35pt] (0.918,1.729) -- (1.377,2.018);
\draw[line width=0.35pt] (0.918,1.729) -- (1.377,1.729);
\draw[line width=0.35pt] (0.918,1.729) -- (1.377,1.441);
\draw[line width=0.35pt] (1.377,2.306) -- (1.836,2.450);
\draw[line width=0.35pt] (1.377,2.306) -- (1.836,2.162);
\draw[line width=0.35pt] (0.459,1.153) -- (0.918,1.153);
\draw[line width=0.35pt] (0.918,1.153) -- (1.377,1.153);
\draw[line width=0.35pt] (1.377,1.153) -- (1.836,1.153);
\draw[line width=0.35pt] (0.459,0.865) -- (0.918,0.865);
\draw[line width=0.35pt] (0.459,0.865) -- (0.918,0.576);
\draw[line width=0.35pt] (0.459,0.288) -- (0.918,0.288);
\draw[line width=0.35pt] (0.459,0.288) -- (0.918,0.000);
\fill (0.000,1.009) circle (1.1pt);
\fill (0.459,1.441) circle (1.1pt);
\fill (0.918,1.729) circle (1.1pt);
\fill (1.377,2.306) circle (1.1pt);
\fill (1.836,2.450) circle (1.1pt);
\fill (1.836,2.162) circle (1.1pt);
\fill (1.377,2.018) circle (1.1pt);
\fill (1.377,1.729) circle (1.1pt);
\fill (1.377,1.441) circle (1.1pt);
\fill (0.918,1.441) circle (1.1pt);
\fill (0.459,1.153) circle (1.1pt);
\fill (0.918,1.153) circle (1.1pt);
\fill (1.377,1.153) circle (1.1pt);
\fill (1.836,1.153) circle (1.1pt);
\fill (0.459,0.865) circle (1.1pt);
\fill (0.918,0.865) circle (1.1pt);
\fill (0.918,0.576) circle (1.1pt);
\fill (0.459,0.288) circle (1.1pt);
\fill (0.918,0.288) circle (1.1pt);
\fill (0.918,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{20,8}$}
\end{minipage}
\par\vspace{0.9em}
\noindent
\begin{minipage}[t]{0.5\textwidth}
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.490,0.689) -- (0.980,0.769);
\draw[line width=0.35pt] (0.000,0.308) -- (0.490,0.689);
\draw[line width=0.35pt] (0.000,0.308) -- (0.490,0.308);
\draw[line width=0.35pt] (0.000,0.308) -- (0.490,0.000);
\draw[line width=0.35pt] (0.490,0.308) -- (0.980,0.308);
\draw[line width=0.35pt] (0.490,0.308) -- (0.980,0.000);
\draw[line width=0.35pt] (0.980,0.308) -- (1.470,0.154);
\draw[line width=0.35pt] (1.470,0.154) -- (1.960,0.154);
\draw[line width=0.35pt] (0.980,0.769) -- (1.470,1.538);
\draw[line width=0.35pt] (0.980,0.769) -- (1.470,1.077);
\draw[line width=0.35pt] (0.980,0.769) -- (1.470,0.769);
\draw[line width=0.35pt] (0.980,0.769) -- (1.470,0.462);
\draw[line width=0.35pt] (1.470,1.538) -- (1.960,2.000);
\draw[line width=0.35pt] (1.470,1.538) -- (1.960,1.692);
\draw[line width=0.35pt] (1.470,1.538) -- (1.960,1.385);
\draw[line width=0.35pt] (1.960,2.000) -- (2.450,2.154);
\draw[line width=0.35pt] (1.960,2.000) -- (2.450,1.846);
\draw[line width=0.35pt] (1.470,1.077) -- (1.960,1.077);
\draw[line width=0.35pt] (1.470,1.077) -- (1.960,0.769);
\fill (0.490,0.689) circle (1.1pt);
\fill (0.000,0.308) circle (1.1pt);
\fill (0.490,0.308) circle (1.1pt);
\fill (0.980,0.308) circle (1.1pt);
\fill (1.470,0.154) circle (1.1pt);
\fill (1.960,0.154) circle (1.1pt);
\fill (0.980,0.000) circle (1.1pt);
\fill (0.490,0.000) circle (1.1pt);
\fill (0.980,0.769) circle (1.1pt);
\fill (1.470,1.538) circle (1.1pt);
\fill (1.960,2.000) circle (1.1pt);
\fill (2.450,2.154) circle (1.1pt);
\fill (2.450,1.846) circle (1.1pt);
\fill (1.960,1.692) circle (1.1pt);
\fill (1.960,1.385) circle (1.1pt);
\fill (1.470,1.077) circle (1.1pt);
\fill (1.960,1.077) circle (1.1pt);
\fill (1.960,0.769) circle (1.1pt);
\fill (1.470,0.769) circle (1.1pt);
\fill (1.470,0.462) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{20,9}$}
\end{minipage}
\hskip0.3cm\begin{minipage}[t]{0.5\textwidth}
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.488,1.378) -- (0.975,1.838);
\draw[line width=0.35pt] (0.488,1.378) -- (0.975,1.531);
\draw[line width=0.35pt] (0.488,1.378) -- (0.975,1.225);
\draw[line width=0.35pt] (0.000,0.613) -- (0.488,1.378);
\draw[line width=0.35pt] (0.000,0.613) -- (0.488,0.919);
\draw[line width=0.35pt] (0.000,0.613) -- (0.488,0.613);
\draw[line width=0.35pt] (0.000,0.613) -- (0.488,0.306);
\draw[line width=0.35pt] (0.000,0.613) -- (0.488,0.000);
\draw[line width=0.35pt] (0.488,0.919) -- (0.975,0.919);
\draw[line width=0.35pt] (0.488,0.919) -- (0.975,0.613);
\draw[line width=0.35pt] (0.975,0.919) -- (1.463,0.919);
\draw[line width=0.35pt] (1.463,0.919) -- (1.951,0.919);
\draw[line width=0.35pt] (0.975,1.838) -- (1.463,1.991);
\draw[line width=0.35pt] (0.975,1.838) -- (1.463,1.684);
\draw[line width=0.35pt] (1.463,1.991) -- (1.951,2.297);
\draw[line width=0.35pt] (1.463,1.991) -- (1.951,1.991);
\draw[line width=0.35pt] (1.951,2.297) -- (2.439,2.450);
\draw[line width=0.35pt] (1.951,2.297) -- (2.439,2.144);
\draw[line width=0.35pt] (1.463,1.684) -- (1.951,1.684);
\fill (0.488,1.378) circle (1.1pt);
\fill (0.000,0.613) circle (1.1pt);
\fill (0.488,0.919) circle (1.1pt);
\fill (0.975,0.919) circle (1.1pt);
\fill (1.463,0.919) circle (1.1pt);
\fill (1.951,0.919) circle (1.1pt);
\fill (0.975,0.613) circle (1.1pt);
\fill (0.488,0.613) circle (1.1pt);
\fill (0.488,0.306) circle (1.1pt);
\fill (0.488,0.000) circle (1.1pt);
\fill (0.975,1.838) circle (1.1pt);
\fill (1.463,1.991) circle (1.1pt);
\fill (1.951,2.297) circle (1.1pt);
\fill (2.439,2.450) circle (1.1pt);
\fill (2.439,2.144) circle (1.1pt);
\fill (1.951,1.991) circle (1.1pt);
\fill (1.463,1.684) circle (1.1pt);
\fill (1.951,1.684) circle (1.1pt);
\fill (0.975,1.531) circle (1.1pt);
\fill (0.975,1.225) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{20,10}$}
\end{minipage}
\par\vspace{0.9em}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 20x + 171x^{2} + 829x^{3} + 2550x^{4} + 5266x^{5}  + 7519x^{6} + 7519x^{7} + 5266x^{8} + 2550x^{9} + 829x^{10} + 171x^{11}  + 20x^{12} + x^{13}.\end{aligned}
\]
\end{center}
\noindent
\begin{minipage}[t]{0.5\textwidth}
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.700) -- (0.557,0.525);
\draw[line width=0.35pt] (0.557,1.225) -- (0.000,0.700);
\draw[line width=0.35pt] (0.557,1.225) -- (1.115,1.400);
\draw[line width=0.35pt] (1.115,1.400) -- (1.672,2.100);
\draw[line width=0.35pt] (1.115,1.400) -- (1.672,1.750);
\draw[line width=0.35pt] (1.115,1.400) -- (1.672,1.400);
\draw[line width=0.35pt] (1.115,1.400) -- (1.672,1.050);
\draw[line width=0.35pt] (1.672,2.100) -- (2.230,2.450);
\draw[line width=0.35pt] (1.672,2.100) -- (2.230,2.100);
\draw[line width=0.35pt] (1.672,1.750) -- (2.230,1.750);
\draw[line width=0.35pt] (1.672,1.750) -- (2.230,1.400);
\draw[line width=0.35pt] (0.557,0.525) -- (1.115,0.434);
\draw[line width=0.35pt] (1.115,0.434) -- (1.672,0.700);
\draw[line width=0.35pt] (1.115,0.434) -- (1.672,0.350);
\draw[line width=0.35pt] (1.115,0.434) -- (1.672,0.000);
\draw[line width=0.35pt] (1.672,0.700) -- (2.230,1.050);
\draw[line width=0.35pt] (1.672,0.700) -- (2.230,0.700);
\draw[line width=0.35pt] (1.672,0.350) -- (2.230,0.350);
\draw[line width=0.35pt] (1.672,0.350) -- (2.230,0.000);
\fill (0.000,0.700) circle (1.1pt);
\fill (0.557,1.225) circle (1.1pt);
\fill (1.115,1.400) circle (1.1pt);
\fill (1.672,2.100) circle (1.1pt);
\fill (2.230,2.450) circle (1.1pt);
\fill (2.230,2.100) circle (1.1pt);
\fill (1.672,1.750) circle (1.1pt);
\fill (2.230,1.750) circle (1.1pt);
\fill (2.230,1.400) circle (1.1pt);
\fill (1.672,1.400) circle (1.1pt);
\fill (1.672,1.050) circle (1.1pt);
\fill (0.557,0.525) circle (1.1pt);
\fill (1.115,0.434) circle (1.1pt);
\fill (1.672,0.700) circle (1.1pt);
\fill (2.230,1.050) circle (1.1pt);
\fill (2.230,0.700) circle (1.1pt);
\fill (1.672,0.350) circle (1.1pt);
\fill (2.230,0.350) circle (1.1pt);
\fill (2.230,0.000) circle (1.1pt);
\fill (1.672,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{20,11}$}
\end{minipage}\hskip0.4cm
\begin{minipage}[t]{0.5\textwidth}
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.766) -- (0.488,0.613);
\draw[line width=0.35pt] (0.488,1.072) -- (0.000,0.766);
\draw[line width=0.35pt] (0.488,1.072) -- (0.975,1.378);
\draw[line width=0.35pt] (0.975,1.378) -- (1.463,2.144);
\draw[line width=0.35pt] (0.975,1.378) -- (1.463,1.531);
\draw[line width=0.35pt] (0.975,1.378) -- (1.463,1.225);
\draw[line width=0.35pt] (1.463,2.144) -- (1.951,2.450);
\draw[line width=0.35pt] (1.463,2.144) -- (1.951,2.144);
\draw[line width=0.35pt] (1.463,1.531) -- (1.951,1.838);
\draw[line width=0.35pt] (1.463,1.531) -- (1.951,1.531);
\draw[line width=0.35pt] (1.463,1.225) -- (1.951,1.225);
\draw[line width=0.35pt] (0.488,0.613) -- (0.975,0.613);
\draw[line width=0.35pt] (0.488,0.613) -- (0.975,0.306);
\draw[line width=0.35pt] (0.975,0.613) -- (1.463,0.919);
\draw[line width=0.35pt] (0.975,0.613) -- (1.463,0.613);
\draw[line width=0.35pt] (0.975,0.613) -- (1.463,0.306);
\draw[line width=0.35pt] (0.975,0.613) -- (1.463,0.000);
\draw[line width=0.35pt] (1.463,0.919) -- (1.951,0.919);
\draw[line width=0.35pt] (1.463,0.919) -- (1.951,0.613);
\fill (0.000,0.766) circle (1.1pt);
\fill (0.488,1.072) circle (1.1pt);
\fill (0.975,1.378) circle (1.1pt);
\fill (1.463,2.144) circle (1.1pt);
\fill (1.951,2.450) circle (1.1pt);
\fill (1.951,2.144) circle (1.1pt);
\fill (1.463,1.531) circle (1.1pt);
\fill (1.951,1.838) circle (1.1pt);
\fill (1.951,1.531) circle (1.1pt);
\fill (1.463,1.225) circle (1.1pt);
\fill (1.951,1.225) circle (1.1pt);
\fill (0.488,0.613) circle (1.1pt);
\fill (0.975,0.613) circle (1.1pt);
\fill (1.463,0.919) circle (1.1pt);
\fill (1.951,0.919) circle (1.1pt);
\fill (1.951,0.613) circle (1.1pt);
\fill (1.463,0.613) circle (1.1pt);
\fill (1.463,0.306) circle (1.1pt);
\fill (1.463,0.000) circle (1.1pt);
\fill (0.975,0.306) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{20,12}$}
\end{minipage}
\par\vspace{0.9em}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 20x + 171x^{2} + 830x^{3} + 2556x^{4} + 5281x^{5}   + 7541x^{6} + 7541x^{7} + 5281x^{8} + 2556x^{9} + 830x^{10} + 171x^{11}+ 20x^{12} + x^{13}.\end{aligned}
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.769) -- (0.490,1.231);
\draw[line width=0.35pt] (0.000,0.769) -- (0.490,0.923);
\draw[line width=0.35pt] (0.000,0.769) -- (0.490,0.615);
\draw[line width=0.35pt] (0.000,0.769) -- (0.490,0.308);
\draw[line width=0.35pt] (0.000,0.769) -- (0.490,0.000);
\draw[line width=0.35pt] (0.490,2.000) -- (0.000,0.769);
\draw[line width=0.35pt] (0.490,2.000) -- (0.980,2.347);
\draw[line width=0.35pt] (0.490,2.000) -- (0.980,2.000);
\draw[line width=0.35pt] (0.980,2.347) -- (1.470,2.382);
\draw[line width=0.35pt] (1.470,2.382) -- (1.960,2.382);
\draw[line width=0.35pt] (1.960,2.382) -- (2.450,2.382);
\draw[line width=0.35pt] (0.980,2.000) -- (1.470,2.074);
\draw[line width=0.35pt] (0.980,2.000) -- (1.470,1.766);
\draw[line width=0.35pt] (0.490,1.231) -- (0.980,1.538);
\draw[line width=0.35pt] (0.490,1.231) -- (0.980,1.231);
\draw[line width=0.35pt] (0.980,1.538) -- (1.470,1.459);
\draw[line width=0.35pt] (1.470,1.459) -- (1.960,1.459);
\draw[line width=0.35pt] (0.490,0.923) -- (0.980,0.923);
\draw[line width=0.35pt] (0.490,0.923) -- (0.980,0.615);
\fill (0.000,0.769) circle (1.1pt);
\fill (0.490,2.000) circle (1.1pt);
\fill (0.980,2.347) circle (1.1pt);
\fill (1.470,2.382) circle (1.1pt);
\fill (1.960,2.382) circle (1.1pt);
\fill (2.450,2.382) circle (1.1pt);
\fill (0.980,2.000) circle (1.1pt);
\fill (1.470,2.074) circle (1.1pt);
\fill (1.470,1.766) circle (1.1pt);
\fill (0.490,1.231) circle (1.1pt);
\fill (0.980,1.538) circle (1.1pt);
\fill (1.470,1.459) circle (1.1pt);
\fill (1.960,1.459) circle (1.1pt);
\fill (0.980,1.231) circle (1.1pt);
\fill (0.490,0.923) circle (1.1pt);
\fill (0.980,0.923) circle (1.1pt);
\fill (0.980,0.615) circle (1.1pt);
\fill (0.490,0.615) circle (1.1pt);
\fill (0.490,0.308) circle (1.1pt);
\fill (0.490,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{20,13}$}
\end{center}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 20x + 171x^{2} + 831x^{3} + 2565x^{4} + 5313x^{5}+ 7599x^{6} + 7599x^{7} + 5313x^{8} + 2565x^{9} + 831x^{10} + 171x^{11}+ 20x^{12} + x^{13}.\end{aligned}
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.791) -- (0.504,1.342);
\draw[line width=0.35pt] (0.000,0.791) -- (0.504,0.950);
\draw[line width=0.35pt] (0.000,0.791) -- (0.504,0.633);
\draw[line width=0.35pt] (0.000,0.791) -- (0.504,0.317);
\draw[line width=0.35pt] (0.000,0.791) -- (0.504,0.000);
\draw[line width=0.35pt] (0.504,2.133) -- (0.000,0.791);
\draw[line width=0.35pt] (0.504,2.133) -- (1.008,2.450);
\draw[line width=0.35pt] (0.504,2.133) -- (1.008,2.133);
\draw[line width=0.35pt] (1.008,2.450) -- (1.512,2.450);
\draw[line width=0.35pt] (1.512,2.450) -- (2.016,2.450);
\draw[line width=0.35pt] (0.504,1.342) -- (1.008,1.817);
\draw[line width=0.35pt] (0.504,1.342) -- (1.008,1.500);
\draw[line width=0.35pt] (0.504,1.342) -- (1.008,1.184);
\draw[line width=0.35pt] (1.008,1.817) -- (1.512,1.975);
\draw[line width=0.35pt] (1.008,1.817) -- (1.512,1.659);
\draw[line width=0.35pt] (0.504,0.950) -- (1.008,0.867);
\draw[line width=0.35pt] (1.008,0.867) -- (1.512,0.867);
\draw[line width=0.35pt] (0.504,0.633) -- (1.008,0.551);
\draw[line width=0.35pt] (1.008,0.551) -- (1.512,0.551);
\fill (0.000,0.791) circle (1.1pt);
\fill (0.504,2.133) circle (1.1pt);
\fill (1.008,2.450) circle (1.1pt);
\fill (1.512,2.450) circle (1.1pt);
\fill (2.016,2.450) circle (1.1pt);
\fill (1.008,2.133) circle (1.1pt);
\fill (0.504,1.342) circle (1.1pt);
\fill (1.008,1.817) circle (1.1pt);
\fill (1.512,1.975) circle (1.1pt);
\fill (1.512,1.659) circle (1.1pt);
\fill (1.008,1.500) circle (1.1pt);
\fill (1.008,1.184) circle (1.1pt);
\fill (0.504,0.950) circle (1.1pt);
\fill (1.008,0.867) circle (1.1pt);
\fill (1.512,0.867) circle (1.1pt);
\fill (0.504,0.633) circle (1.1pt);
\fill (1.008,0.551) circle (1.1pt);
\fill (1.512,0.551) circle (1.1pt);
\fill (0.504,0.317) circle (1.1pt);
\fill (0.504,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{20,14}$}
\end{center}
\vspace{0.5em}

\subsection*{Order 21}
There are 22 nonisomorphic trees on 21 vertices with symmetric independence polynomial; these yield 16 distinct symmetric polynomials.

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 21x + 190x^{2} + 984x^{3} + 3274x^{4} + 7449x^{5}\\&+ 12030x^{6} + 14082x^{7} + 12030x^{8} + 7449x^{9} + 3274x^{10} + 984x^{11}+ 190x^{12} + 21x^{13} + x^{14}.\end{aligned}
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,1.077) -- (0.490,0.769);
\draw[line width=0.35pt] (0.490,1.538) -- (0.000,1.077);
\draw[line width=0.35pt] (0.490,1.538) -- (0.980,1.846);
\draw[line width=0.35pt] (0.490,1.538) -- (0.980,1.538);
\draw[line width=0.35pt] (0.980,1.846) -- (1.470,1.846);
\draw[line width=0.35pt] (0.980,1.846) -- (1.470,1.538);
\draw[line width=0.35pt] (1.470,1.846) -- (1.960,2.154);
\draw[line width=0.35pt] (1.470,1.846) -- (1.960,1.846);
\draw[line width=0.35pt] (1.960,2.154) -- (2.450,2.308);
\draw[line width=0.35pt] (1.960,2.154) -- (2.450,2.000);
\draw[line width=0.35pt] (1.470,1.538) -- (1.960,1.538);
\draw[line width=0.35pt] (0.490,0.769) -- (0.980,1.231);
\draw[line width=0.35pt] (0.490,0.769) -- (0.980,0.923);
\draw[line width=0.35pt] (0.490,0.769) -- (0.980,0.615);
\draw[line width=0.35pt] (0.490,0.769) -- (0.980,0.308);
\draw[line width=0.35pt] (0.490,0.769) -- (0.980,0.000);
\draw[line width=0.35pt] (0.980,1.231) -- (1.470,1.231);
\draw[line width=0.35pt] (0.980,1.231) -- (1.470,0.923);
\draw[line width=0.35pt] (1.470,1.231) -- (1.960,1.231);
\draw[line width=0.35pt] (1.960,1.231) -- (2.450,1.231);
\fill (0.000,1.077) circle (1.1pt);
\fill (0.490,1.538) circle (1.1pt);
\fill (0.980,1.846) circle (1.1pt);
\fill (1.470,1.846) circle (1.1pt);
\fill (1.960,2.154) circle (1.1pt);
\fill (2.450,2.308) circle (1.1pt);
\fill (2.450,2.000) circle (1.1pt);
\fill (1.960,1.846) circle (1.1pt);
\fill (1.470,1.538) circle (1.1pt);
\fill (1.960,1.538) circle (1.1pt);
\fill (0.980,1.538) circle (1.1pt);
\fill (0.490,0.769) circle (1.1pt);
\fill (0.980,1.231) circle (1.1pt);
\fill (1.470,1.231) circle (1.1pt);
\fill (1.960,1.231) circle (1.1pt);
\fill (2.450,1.231) circle (1.1pt);
\fill (1.470,0.923) circle (1.1pt);
\fill (0.980,0.923) circle (1.1pt);
\fill (0.980,0.615) circle (1.1pt);
\fill (0.980,0.308) circle (1.1pt);
\fill (0.980,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{21,1}$}
\end{center}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 21x + 190x^{2} + 984x^{3} + 3275x^{4} + 7457x^{5}\\&+ 12054x^{6} + 14116x^{7} + 12054x^{8} + 7457x^{9} + 3275x^{10} + 984x^{11}+ 190x^{12} + 21x^{13} + x^{14}.\end{aligned}
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.641) -- (0.408,0.513);
\draw[line width=0.35pt] (0.408,1.026) -- (0.000,0.641);
\draw[line width=0.35pt] (0.408,1.026) -- (0.817,1.154);
\draw[line width=0.35pt] (0.817,1.154) -- (1.225,1.795);
\draw[line width=0.35pt] (0.817,1.154) -- (1.225,1.538);
\draw[line width=0.35pt] (0.817,1.154) -- (1.225,1.282);
\draw[line width=0.35pt] (0.817,1.154) -- (1.225,1.026);
\draw[line width=0.35pt] (0.817,1.154) -- (1.225,0.769);
\draw[line width=0.35pt] (1.225,1.795) -- (1.633,1.923);
\draw[line width=0.35pt] (1.225,1.795) -- (1.633,1.667);
\draw[line width=0.35pt] (1.633,1.923) -- (2.042,1.923);
\draw[line width=0.35pt] (2.042,1.923) -- (2.450,1.923);
\draw[line width=0.35pt] (0.408,0.513) -- (0.817,0.385);
\draw[line width=0.35pt] (0.817,0.385) -- (1.225,0.513);
\draw[line width=0.35pt] (0.817,0.385) -- (1.225,0.256);
\draw[line width=0.35pt] (0.817,0.385) -- (1.225,0.000);
\draw[line width=0.35pt] (1.225,0.513) -- (1.633,0.641);
\draw[line width=0.35pt] (1.225,0.513) -- (1.633,0.385);
\draw[line width=0.35pt] (1.633,0.641) -- (2.042,0.641);
\draw[line width=0.35pt] (2.042,0.641) -- (2.450,0.641);
\fill (0.000,0.641) circle (1.1pt);
\fill (0.408,1.026) circle (1.1pt);
\fill (0.817,1.154) circle (1.1pt);
\fill (1.225,1.795) circle (1.1pt);
\fill (1.633,1.923) circle (1.1pt);
\fill (2.042,1.923) circle (1.1pt);
\fill (2.450,1.923) circle (1.1pt);
\fill (1.633,1.667) circle (1.1pt);
\fill (1.225,1.538) circle (1.1pt);
\fill (1.225,1.282) circle (1.1pt);
\fill (1.225,1.026) circle (1.1pt);
\fill (1.225,0.769) circle (1.1pt);
\fill (0.408,0.513) circle (1.1pt);
\fill (0.817,0.385) circle (1.1pt);
\fill (1.225,0.513) circle (1.1pt);
\fill (1.633,0.641) circle (1.1pt);
\fill (2.042,0.641) circle (1.1pt);
\fill (2.450,0.641) circle (1.1pt);
\fill (1.633,0.385) circle (1.1pt);
\fill (1.225,0.256) circle (1.1pt);
\fill (1.225,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{21,2}$}
\end{center}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 21x + 190x^{2} + 985x^{3} + 3286x^{4} + 7505x^{5}\\&+ 12163x^{6} + 14258x^{7} + 12163x^{8} + 7505x^{9} + 3286x^{10} + 985x^{11}+ 190x^{12} + 21x^{13} + x^{14}.\end{aligned}
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.641) -- (0.408,0.641);
\draw[line width=0.35pt] (0.000,0.641) -- (0.408,0.385);
\draw[line width=0.35pt] (0.408,1.087) -- (0.000,0.641);
\draw[line width=0.35pt] (0.408,1.087) -- (0.817,1.282);
\draw[line width=0.35pt] (0.817,1.282) -- (1.225,1.538);
\draw[line width=0.35pt] (0.817,1.282) -- (1.225,1.282);
\draw[line width=0.35pt] (1.225,1.538) -- (1.633,1.795);
\draw[line width=0.35pt] (1.225,1.538) -- (1.633,1.538);
\draw[line width=0.35pt] (1.225,1.538) -- (1.633,1.282);
\draw[line width=0.35pt] (1.633,1.795) -- (2.042,1.795);
\draw[line width=0.35pt] (2.042,1.795) -- (2.450,1.795);
\draw[line width=0.35pt] (0.408,0.641) -- (0.817,1.026);
\draw[line width=0.35pt] (0.408,0.641) -- (0.817,0.769);
\draw[line width=0.35pt] (0.408,0.641) -- (0.817,0.513);
\draw[line width=0.35pt] (0.408,0.641) -- (0.817,0.256);
\draw[line width=0.35pt] (0.408,0.641) -- (0.817,0.000);
\draw[line width=0.35pt] (0.817,1.026) -- (1.225,1.026);
\draw[line width=0.35pt] (0.817,1.026) -- (1.225,0.769);
\draw[line width=0.35pt] (1.225,1.026) -- (1.633,1.026);
\draw[line width=0.35pt] (1.633,1.026) -- (2.042,1.026);
\fill (0.000,0.641) circle (1.1pt);
\fill (0.408,1.087) circle (1.1pt);
\fill (0.817,1.282) circle (1.1pt);
\fill (1.225,1.538) circle (1.1pt);
\fill (1.633,1.795) circle (1.1pt);
\fill (2.042,1.795) circle (1.1pt);
\fill (2.450,1.795) circle (1.1pt);
\fill (1.633,1.538) circle (1.1pt);
\fill (1.633,1.282) circle (1.1pt);
\fill (1.225,1.282) circle (1.1pt);
\fill (0.408,0.641) circle (1.1pt);
\fill (0.817,1.026) circle (1.1pt);
\fill (1.225,1.026) circle (1.1pt);
\fill (1.633,1.026) circle (1.1pt);
\fill (2.042,1.026) circle (1.1pt);
\fill (1.225,0.769) circle (1.1pt);
\fill (0.817,0.769) circle (1.1pt);
\fill (0.817,0.513) circle (1.1pt);
\fill (0.817,0.256) circle (1.1pt);
\fill (0.817,0.000) circle (1.1pt);
\fill (0.408,0.385) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{21,3}$}
\end{center}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 21x + 190x^{2} + 985x^{3} + 3286x^{4} + 7506x^{5}\\&+ 12167x^{6} + 14264x^{7} + 12167x^{8} + 7506x^{9} + 3286x^{10} + 985x^{11}+ 190x^{12} + 21x^{13} + x^{14}.\end{aligned}
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.817) -- (0.520,0.817);
\draw[line width=0.35pt] (0.000,0.817) -- (0.520,0.327);
\draw[line width=0.35pt] (0.520,1.385) -- (0.000,0.817);
\draw[line width=0.35pt] (0.520,1.385) -- (1.040,1.797);
\draw[line width=0.35pt] (1.040,1.797) -- (1.561,2.123);
\draw[line width=0.35pt] (1.040,1.797) -- (1.561,1.797);
\draw[line width=0.35pt] (1.561,2.123) -- (2.081,2.450);
\draw[line width=0.35pt] (1.561,2.123) -- (2.081,2.123);
\draw[line width=0.35pt] (1.561,1.797) -- (2.081,1.797);
\draw[line width=0.35pt] (0.520,0.817) -- (1.040,0.980);
\draw[line width=0.35pt] (0.520,0.817) -- (1.040,0.653);
\draw[line width=0.35pt] (1.040,0.980) -- (1.561,1.470);
\draw[line width=0.35pt] (1.040,0.980) -- (1.561,1.143);
\draw[line width=0.35pt] (1.040,0.980) -- (1.561,0.817);
\draw[line width=0.35pt] (1.040,0.980) -- (1.561,0.490);
\draw[line width=0.35pt] (1.040,0.980) -- (1.561,0.163);
\draw[line width=0.35pt] (1.561,1.470) -- (2.081,1.470);
\draw[line width=0.35pt] (1.561,1.470) -- (2.081,1.143);
\draw[line width=0.35pt] (0.520,0.327) -- (1.040,0.327);
\draw[line width=0.35pt] (0.520,0.327) -- (1.040,0.000);
\fill (0.000,0.817) circle (1.1pt);
\fill (0.520,1.385) circle (1.1pt);
\fill (1.040,1.797) circle (1.1pt);
\fill (1.561,2.123) circle (1.1pt);
\fill (2.081,2.450) circle (1.1pt);
\fill (2.081,2.123) circle (1.1pt);
\fill (1.561,1.797) circle (1.1pt);
\fill (2.081,1.797) circle (1.1pt);
\fill (0.520,0.817) circle (1.1pt);
\fill (1.040,0.980) circle (1.1pt);
\fill (1.561,1.470) circle (1.1pt);
\fill (2.081,1.470) circle (1.1pt);
\fill (2.081,1.143) circle (1.1pt);
\fill (1.561,1.143) circle (1.1pt);
\fill (1.561,0.817) circle (1.1pt);
\fill (1.561,0.490) circle (1.1pt);
\fill (1.561,0.163) circle (1.1pt);
\fill (1.040,0.653) circle (1.1pt);
\fill (0.520,0.327) circle (1.1pt);
\fill (1.040,0.327) circle (1.1pt);
\fill (1.040,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{21,4}$}
\end{center}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 21x + 190x^{2} + 986x^{3} + 3296x^{4} + 7546x^{5}\\&+ 12253x^{6} + 14374x^{7} + 12253x^{8} + 7546x^{9} + 3296x^{10} + 986x^{11}+ 190x^{12} + 21x^{13} + x^{14}.\end{aligned}
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.701) -- (0.446,1.121);
\draw[line width=0.35pt] (0.000,0.701) -- (0.446,0.841);
\draw[line width=0.35pt] (0.000,0.701) -- (0.446,0.561);
\draw[line width=0.35pt] (0.000,0.701) -- (0.446,0.280);
\draw[line width=0.35pt] (0.000,0.701) -- (0.446,0.000);
\draw[line width=0.35pt] (0.446,1.609) -- (0.000,0.701);
\draw[line width=0.35pt] (0.446,1.609) -- (0.893,1.822);
\draw[line width=0.35pt] (0.893,1.822) -- (1.339,2.170);
\draw[line width=0.35pt] (0.893,1.822) -- (1.339,1.889);
\draw[line width=0.35pt] (0.893,1.822) -- (1.339,1.609);
\draw[line width=0.35pt] (1.339,2.170) -- (1.786,2.450);
\draw[line width=0.35pt] (1.339,2.170) -- (1.786,2.170);
\draw[line width=0.35pt] (1.339,1.889) -- (1.786,1.889);
\draw[line width=0.35pt] (1.339,1.889) -- (1.786,1.609);
\draw[line width=0.35pt] (0.446,1.121) -- (0.893,1.401);
\draw[line width=0.35pt] (0.446,1.121) -- (0.893,1.121);
\draw[line width=0.35pt] (0.893,1.401) -- (1.339,1.329);
\draw[line width=0.35pt] (1.339,1.329) -- (1.786,1.329);
\draw[line width=0.35pt] (0.446,0.841) -- (0.893,0.841);
\draw[line width=0.35pt] (0.446,0.841) -- (0.893,0.561);
\fill (0.000,0.701) circle (1.1pt);
\fill (0.446,1.609) circle (1.1pt);
\fill (0.893,1.822) circle (1.1pt);
\fill (1.339,2.170) circle (1.1pt);
\fill (1.786,2.450) circle (1.1pt);
\fill (1.786,2.170) circle (1.1pt);
\fill (1.339,1.889) circle (1.1pt);
\fill (1.786,1.889) circle (1.1pt);
\fill (1.786,1.609) circle (1.1pt);
\fill (1.339,1.609) circle (1.1pt);
\fill (0.446,1.121) circle (1.1pt);
\fill (0.893,1.401) circle (1.1pt);
\fill (1.339,1.329) circle (1.1pt);
\fill (1.786,1.329) circle (1.1pt);
\fill (0.893,1.121) circle (1.1pt);
\fill (0.446,0.841) circle (1.1pt);
\fill (0.893,0.841) circle (1.1pt);
\fill (0.893,0.561) circle (1.1pt);
\fill (0.446,0.561) circle (1.1pt);
\fill (0.446,0.280) circle (1.1pt);
\fill (0.446,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{21,5}$}
\end{center}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 21x + 190x^{2} + 986x^{3} + 3297x^{4} + 7553x^{5}\\&+ 12272x^{6} + 14400x^{7} + 12272x^{8} + 7553x^{9} + 3297x^{10} + 986x^{11}+ 190x^{12} + 21x^{13} + x^{14}.\end{aligned}
\]
\end{center}
\noindent
\begin{minipage}[t]{0.5\textwidth}
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.544) -- (0.577,0.725);
\draw[line width=0.35pt] (0.000,0.544) -- (0.577,0.362);
\draw[line width=0.35pt] (0.000,0.544) -- (0.577,0.000);
\draw[line width=0.35pt] (0.577,1.269) -- (0.000,0.544);
\draw[line width=0.35pt] (0.577,1.269) -- (1.155,1.906);
\draw[line width=0.35pt] (0.577,1.269) -- (1.155,1.544);
\draw[line width=0.35pt] (0.577,1.269) -- (1.155,1.181);
\draw[line width=0.35pt] (1.155,1.906) -- (1.732,2.269);
\draw[line width=0.35pt] (1.155,1.906) -- (1.732,1.906);
\draw[line width=0.35pt] (1.155,1.906) -- (1.732,1.544);
\draw[line width=0.35pt] (1.732,2.269) -- (2.309,2.450);
\draw[line width=0.35pt] (1.732,2.269) -- (2.309,2.088);
\draw[line width=0.35pt] (0.577,0.725) -- (1.155,0.819);
\draw[line width=0.35pt] (0.577,0.725) -- (1.155,0.456);
\draw[line width=0.35pt] (0.577,0.725) -- (1.155,0.094);
\draw[line width=0.35pt] (1.155,0.819) -- (1.732,1.181);
\draw[line width=0.35pt] (1.155,0.819) -- (1.732,0.819);
\draw[line width=0.35pt] (1.155,0.819) -- (1.732,0.456);
\draw[line width=0.35pt] (1.732,1.181) -- (2.309,1.363);
\draw[line width=0.35pt] (1.732,1.181) -- (2.309,1.000);
\fill (0.000,0.544) circle (1.1pt);
\fill (0.577,1.269) circle (1.1pt);
\fill (1.155,1.906) circle (1.1pt);
\fill (1.732,2.269) circle (1.1pt);
\fill (2.309,2.450) circle (1.1pt);
\fill (2.309,2.088) circle (1.1pt);
\fill (1.732,1.906) circle (1.1pt);
\fill (1.732,1.544) circle (1.1pt);
\fill (1.155,1.544) circle (1.1pt);
\fill (1.155,1.181) circle (1.1pt);
\fill (0.577,0.725) circle (1.1pt);
\fill (1.155,0.819) circle (1.1pt);
\fill (1.732,1.181) circle (1.1pt);
\fill (2.309,1.363) circle (1.1pt);
\fill (2.309,1.000) circle (1.1pt);
\fill (1.732,0.819) circle (1.1pt);
\fill (1.732,0.456) circle (1.1pt);
\fill (1.155,0.456) circle (1.1pt);
\fill (1.155,0.094) circle (1.1pt);
\fill (0.577,0.362) circle (1.1pt);
\fill (0.577,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{21,6}$}
\end{minipage}\hskip0.4cm
\begin{minipage}[t]{0.5\textwidth}
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.721) -- (0.459,1.153);
\draw[line width=0.35pt] (0.000,0.721) -- (0.459,0.865);
\draw[line width=0.35pt] (0.000,0.721) -- (0.459,0.576);
\draw[line width=0.35pt] (0.000,0.721) -- (0.459,0.288);
\draw[line width=0.35pt] (0.000,0.721) -- (0.459,0.000);
\draw[line width=0.35pt] (0.459,1.585) -- (0.000,0.721);
\draw[line width=0.35pt] (0.459,1.585) -- (0.918,1.729);
\draw[line width=0.35pt] (0.918,1.729) -- (1.377,2.018);
\draw[line width=0.35pt] (0.918,1.729) -- (1.377,1.729);
\draw[line width=0.35pt] (1.377,2.018) -- (1.836,2.306);
\draw[line width=0.35pt] (1.377,2.018) -- (1.836,2.018);
\draw[line width=0.35pt] (1.377,2.018) -- (1.836,1.729);
\draw[line width=0.35pt] (1.836,2.306) -- (2.295,2.450);
\draw[line width=0.35pt] (1.836,2.306) -- (2.295,2.162);
\draw[line width=0.35pt] (0.459,1.153) -- (0.918,1.441);
\draw[line width=0.35pt] (0.459,1.153) -- (0.918,1.153);
\draw[line width=0.35pt] (0.918,1.441) -- (1.377,1.441);
\draw[line width=0.35pt] (1.377,1.441) -- (1.836,1.441);
\draw[line width=0.35pt] (0.459,0.865) -- (0.918,0.865);
\draw[line width=0.35pt] (0.459,0.865) -- (0.918,0.576);
\fill (0.000,0.721) circle (1.1pt);
\fill (0.459,1.585) circle (1.1pt);
\fill (0.918,1.729) circle (1.1pt);
\fill (1.377,2.018) circle (1.1pt);
\fill (1.836,2.306) circle (1.1pt);
\fill (2.295,2.450) circle (1.1pt);
\fill (2.295,2.162) circle (1.1pt);
\fill (1.836,2.018) circle (1.1pt);
\fill (1.836,1.729) circle (1.1pt);
\fill (1.377,1.729) circle (1.1pt);
\fill (0.459,1.153) circle (1.1pt);
\fill (0.918,1.441) circle (1.1pt);
\fill (1.377,1.441) circle (1.1pt);
\fill (1.836,1.441) circle (1.1pt);
\fill (0.918,1.153) circle (1.1pt);
\fill (0.459,0.865) circle (1.1pt);
\fill (0.918,0.865) circle (1.1pt);
\fill (0.918,0.576) circle (1.1pt);
\fill (0.459,0.576) circle (1.1pt);
\fill (0.459,0.288) circle (1.1pt);
\fill (0.459,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{21,7}$}
\end{minipage}
\par\vspace{0.9em}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 21x + 190x^{2} + 987x^{3} + 3305x^{4} + 7581x^{5}\\&+ 12328x^{6} + 14470x^{7} + 12328x^{8} + 7581x^{9} + 3305x^{10} + 987x^{11}+ 190x^{12} + 21x^{13} + x^{14}.\end{aligned}
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.595) -- (0.473,1.041);
\draw[line width=0.35pt] (0.000,0.595) -- (0.473,0.595);
\draw[line width=0.35pt] (0.000,0.595) -- (0.473,0.297);
\draw[line width=0.35pt] (0.000,0.595) -- (0.473,0.000);
\draw[line width=0.35pt] (0.473,1.932) -- (0.000,0.595);
\draw[line width=0.35pt] (0.473,1.932) -- (0.947,2.378);
\draw[line width=0.35pt] (0.473,1.932) -- (0.947,2.081);
\draw[line width=0.35pt] (0.473,1.932) -- (0.947,1.784);
\draw[line width=0.35pt] (0.947,2.378) -- (1.420,2.450);
\draw[line width=0.35pt] (0.947,2.378) -- (1.420,2.153);
\draw[line width=0.35pt] (0.473,1.041) -- (0.947,1.487);
\draw[line width=0.35pt] (0.473,1.041) -- (0.947,1.189);
\draw[line width=0.35pt] (0.473,1.041) -- (0.947,0.892);
\draw[line width=0.35pt] (0.947,1.487) -- (1.420,1.707);
\draw[line width=0.35pt] (0.947,1.487) -- (1.420,1.409);
\draw[line width=0.35pt] (0.473,0.595) -- (0.947,0.595);
\draw[line width=0.35pt] (0.473,0.595) -- (0.947,0.297);
\draw[line width=0.35pt] (0.473,0.595) -- (0.947,0.000);
\draw[line width=0.35pt] (0.947,0.595) -- (1.420,0.743);
\draw[line width=0.35pt] (0.947,0.595) -- (1.420,0.446);
\fill (0.000,0.595) circle (1.1pt);
\fill (0.473,1.932) circle (1.1pt);
\fill (0.947,2.378) circle (1.1pt);
\fill (1.420,2.450) circle (1.1pt);
\fill (1.420,2.153) circle (1.1pt);
\fill (0.947,2.081) circle (1.1pt);
\fill (0.947,1.784) circle (1.1pt);
\fill (0.473,1.041) circle (1.1pt);
\fill (0.947,1.487) circle (1.1pt);
\fill (1.420,1.707) circle (1.1pt);
\fill (1.420,1.409) circle (1.1pt);
\fill (0.947,1.189) circle (1.1pt);
\fill (0.947,0.892) circle (1.1pt);
\fill (0.473,0.595) circle (1.1pt);
\fill (0.947,0.595) circle (1.1pt);
\fill (1.420,0.743) circle (1.1pt);
\fill (1.420,0.446) circle (1.1pt);
\fill (0.947,0.297) circle (1.1pt);
\fill (0.947,0.000) circle (1.1pt);
\fill (0.473,0.297) circle (1.1pt);
\fill (0.473,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{21,8}$}
\end{center}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 21x + 190x^{2} + 987x^{3} + 3306x^{4} + 7587x^{5}\\&+ 12343x^{6} + 14490x^{7} + 12343x^{8} + 7587x^{9} + 3306x^{10} + 987x^{11}+ 190x^{12} + 21x^{13} + x^{14}.\end{aligned}
\]
\end{center}
\noindent
\begin{minipage}[t]{0.31\textwidth}
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.530) -- (0.422,0.859);
\draw[line width=0.35pt] (0.000,0.530) -- (0.422,0.530);
\draw[line width=0.35pt] (0.000,0.530) -- (0.422,0.265);
\draw[line width=0.35pt] (0.000,0.530) -- (0.422,0.000);
\draw[line width=0.35pt] (0.422,1.655) -- (0.000,0.530);
\draw[line width=0.35pt] (0.422,1.655) -- (0.844,2.052);
\draw[line width=0.35pt] (0.422,1.655) -- (0.844,1.787);
\draw[line width=0.35pt] (0.422,1.655) -- (0.844,1.522);
\draw[line width=0.35pt] (0.844,2.052) -- (1.267,2.317);
\draw[line width=0.35pt] (0.844,2.052) -- (1.267,2.052);
\draw[line width=0.35pt] (0.844,2.052) -- (1.267,1.787);
\draw[line width=0.35pt] (1.267,2.317) -- (1.689,2.450);
\draw[line width=0.35pt] (1.267,2.317) -- (1.689,2.185);
\draw[line width=0.35pt] (0.422,0.859) -- (0.844,1.257);
\draw[line width=0.35pt] (0.422,0.859) -- (0.844,0.992);
\draw[line width=0.35pt] (0.422,0.859) -- (0.844,0.727);
\draw[line width=0.35pt] (0.844,1.257) -- (1.267,1.389);
%\draw[line width=0.35pt] (0.844,1.257) -- (1.267,1.124);
\draw[line width=0.35pt] (0.422,0.530) -- (0.844,0.462);
\draw[line width=0.35pt] (0.422,0.530) -- (0.844,0.196);
\draw[line width=0.35pt] (1.689,1.389) -- (1.267,1.389);
\fill (0.000,0.530) circle (1.1pt);
\fill (0.422,1.655) circle (1.1pt);
\fill (0.844,2.052) circle (1.1pt);
\fill (1.267,2.317) circle (1.1pt);
\fill (1.689,2.450) circle (1.1pt);
\fill (1.689,2.185) circle (1.1pt);
\fill (1.267,2.052) circle (1.1pt);
\fill (1.267,1.787) circle (1.1pt);
\fill (0.844,1.787) circle (1.1pt);
\fill (0.844,1.522) circle (1.1pt);
\fill (0.422,0.859) circle (1.1pt);
\fill (0.844,1.257) circle (1.1pt);
\fill (1.267,1.389) circle (1.1pt);
%\fill (1.267,1.124) circle (1.1pt);
\fill (1.689,1.389) circle (1.1pt);
\fill (0.844,0.992) circle (1.1pt);
\fill (0.844,0.727) circle (1.1pt);
\fill (0.422,0.530) circle (1.1pt);
\fill (0.844,0.462) circle (1.1pt);
\fill (0.844,0.196) circle (1.1pt);
\fill (0.422,0.265) circle (1.1pt);
\fill (0.422,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{21,9}$}
\end{minipage}\hfill\begin{minipage}[t]{0.31\textwidth}
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.386) -- (0.488,0.386);
\draw[line width=0.35pt] (0.000,0.386) -- (0.488,0.079);
\draw[line width=0.35pt] (0.488,0.919) -- (0.000,0.386);
\draw[line width=0.35pt] (0.488,0.919) -- (0.975,1.838);
\draw[line width=0.35pt] (0.488,0.919) -- (0.975,1.378);
\draw[line width=0.35pt] (0.488,0.919) -- (0.975,1.072);
\draw[line width=0.35pt] (0.488,0.919) -- (0.975,0.766);
\draw[line width=0.35pt] (0.488,0.919) -- (0.975,0.459);
\draw[line width=0.35pt] (0.975,1.838) -- (1.463,2.297);
\draw[line width=0.35pt] (0.975,1.838) -- (1.463,1.991);
\draw[line width=0.35pt] (0.975,1.838) -- (1.463,1.684);
\draw[line width=0.35pt] (1.463,2.297) -- (1.951,2.450);
\draw[line width=0.35pt] (1.463,2.297) -- (1.951,2.144);
\draw[line width=0.35pt] (0.975,1.378) -- (1.463,1.378);
\draw[line width=0.35pt] (0.975,1.378) -- (1.463,1.072);
\draw[line width=0.35pt] (0.488,0.386) -- (0.975,0.153);
\draw[line width=0.35pt] (0.975,0.153) -- (1.463,0.306);
\draw[line width=0.35pt] (0.975,0.153) -- (1.463,0.000);
\draw[line width=0.35pt] (1.463,0.306) -- (1.951,0.459);
\draw[line width=0.35pt] (1.463,0.306) -- (1.951,0.153);
\fill (0.000,0.386) circle (1.1pt);
\fill (0.488,0.919) circle (1.1pt);
\fill (0.975,1.838) circle (1.1pt);
\fill (1.463,2.297) circle (1.1pt);
\fill (1.951,2.450) circle (1.1pt);
\fill (1.951,2.144) circle (1.1pt);
\fill (1.463,1.991) circle (1.1pt);
\fill (1.463,1.684) circle (1.1pt);
\fill (0.975,1.378) circle (1.1pt);
\fill (1.463,1.378) circle (1.1pt);
\fill (1.463,1.072) circle (1.1pt);
\fill (0.975,1.072) circle (1.1pt);
\fill (0.975,0.766) circle (1.1pt);
\fill (0.975,0.459) circle (1.1pt);
\fill (0.488,0.386) circle (1.1pt);
\fill (0.975,0.153) circle (1.1pt);
\fill (1.463,0.306) circle (1.1pt);
\fill (1.951,0.459) circle (1.1pt);
\fill (1.951,0.153) circle (1.1pt);
\fill (1.463,0.000) circle (1.1pt);
\fill (0.488,0.079) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{21,10}$}
\end{minipage}\hfill\begin{minipage}[t]{0.31\textwidth}
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.721) -- (0.459,0.865);
\draw[line width=0.35pt] (0.000,0.721) -- (0.459,0.576);
\draw[line width=0.35pt] (0.000,0.721) -- (0.459,0.144);
\draw[line width=0.35pt] (0.459,1.297) -- (0.000,0.721);
\draw[line width=0.35pt] (0.459,1.297) -- (0.918,1.729);
\draw[line width=0.35pt] (0.459,1.297) -- (0.918,1.441);
\draw[line width=0.35pt] (0.459,1.297) -- (0.918,1.153);
\draw[line width=0.35pt] (0.918,1.729) -- (1.377,2.306);
\draw[line width=0.35pt] (0.918,1.729) -- (1.377,2.018);
\draw[line width=0.35pt] (0.918,1.729) -- (1.377,1.729);
\draw[line width=0.35pt] (0.918,1.729) -- (1.377,1.441);
\draw[line width=0.35pt] (0.918,1.729) -- (1.377,1.153);
\draw[line width=0.35pt] (1.377,2.306) -- (1.836,2.450);
\draw[line width=0.35pt] (1.377,2.306) -- (1.836,2.162);
\draw[line width=0.35pt] (0.459,0.865) -- (0.918,0.865);
\draw[line width=0.35pt] (0.918,0.865) -- (1.377,0.865);
\draw[line width=0.35pt] (1.377,0.865) -- (1.836,0.865);
\draw[line width=0.35pt] (0.459,0.576) -- (0.918,0.576);
\draw[line width=0.35pt] (0.459,0.576) -- (0.918,0.288);
\draw[line width=0.35pt] (0.459,0.144) -- (0.918,0.000);
\fill (0.000,0.721) circle (1.1pt);
\fill (0.459,1.297) circle (1.1pt);
\fill (0.918,1.729) circle (1.1pt);
\fill (1.377,2.306) circle (1.1pt);
\fill (1.836,2.450) circle (1.1pt);
\fill (1.836,2.162) circle (1.1pt);
\fill (1.377,2.018) circle (1.1pt);
\fill (1.377,1.729) circle (1.1pt);
\fill (1.377,1.441) circle (1.1pt);
\fill (1.377,1.153) circle (1.1pt);
\fill (0.918,1.441) circle (1.1pt);
\fill (0.918,1.153) circle (1.1pt);
\fill (0.459,0.865) circle (1.1pt);
\fill (0.918,0.865) circle (1.1pt);
\fill (1.377,0.865) circle (1.1pt);
\fill (1.836,0.865) circle (1.1pt);
\fill (0.459,0.576) circle (1.1pt);
\fill (0.918,0.576) circle (1.1pt);
\fill (0.918,0.288) circle (1.1pt);
\fill (0.459,0.144) circle (1.1pt);
\fill (0.918,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{21,11}$}
\end{minipage}
\par\vspace{0.9em}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 21x + 190x^{2} + 987x^{3} + 3307x^{4} + 7593x^{5}\\&+ 12358x^{6} + 14510x^{7} + 12358x^{8} + 7593x^{9} + 3307x^{10} + 987x^{11}+ 190x^{12} + 21x^{13} + x^{14}.\end{aligned}
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.490) -- (0.520,0.653);
\draw[line width=0.35pt] (0.000,0.490) -- (0.520,0.327);
\draw[line width=0.35pt] (0.000,0.490) -- (0.520,0.000);
\draw[line width=0.35pt] (0.520,1.470) -- (0.000,0.490);
\draw[line width=0.35pt] (0.520,1.470) -- (1.040,1.960);
\draw[line width=0.35pt] (0.520,1.470) -- (1.040,1.633);
\draw[line width=0.35pt] (0.520,1.470) -- (1.040,1.307);
\draw[line width=0.35pt] (1.040,1.960) -- (1.561,2.287);
\draw[line width=0.35pt] (1.040,1.960) -- (1.561,1.960);
\draw[line width=0.35pt] (1.040,1.960) -- (1.561,1.633);
\draw[line width=0.35pt] (1.561,2.287) -- (2.081,2.450);
\draw[line width=0.35pt] (1.561,2.287) -- (2.081,2.123);
\draw[line width=0.35pt] (0.520,0.653) -- (1.040,0.980);
\draw[line width=0.35pt] (0.520,0.653) -- (1.040,0.653);
\draw[line width=0.35pt] (0.520,0.653) -- (1.040,0.327);
\draw[line width=0.35pt] (0.520,0.653) -- (1.040,0.000);
\draw[line width=0.35pt] (1.040,0.980) -- (1.561,1.307);
\draw[line width=0.35pt] (1.040,0.980) -- (1.561,0.980);
\draw[line width=0.35pt] (1.040,0.653) -- (1.561,0.653);
\draw[line width=0.35pt] (1.040,0.653) -- (1.561,0.327);
\fill (0.000,0.490) circle (1.1pt);
\fill (0.520,1.470) circle (1.1pt);
\fill (1.040,1.960) circle (1.1pt);
\fill (1.561,2.287) circle (1.1pt);
\fill (2.081,2.450) circle (1.1pt);
\fill (2.081,2.123) circle (1.1pt);
\fill (1.561,1.960) circle (1.1pt);
\fill (1.561,1.633) circle (1.1pt);
\fill (1.040,1.633) circle (1.1pt);
\fill (1.040,1.307) circle (1.1pt);
\fill (0.520,0.653) circle (1.1pt);
\fill (1.040,0.980) circle (1.1pt);
\fill (1.561,1.307) circle (1.1pt);
\fill (1.561,0.980) circle (1.1pt);
\fill (1.040,0.653) circle (1.1pt);
\fill (1.561,0.653) circle (1.1pt);
\fill (1.561,0.327) circle (1.1pt);
\fill (1.040,0.327) circle (1.1pt);
\fill (1.040,0.000) circle (1.1pt);
\fill (0.520,0.327) circle (1.1pt);
\fill (0.520,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{21,12}$}
\end{center}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 21x + 190x^{2} + 988x^{3} + 3315x^{4} + 7621x^{5}\\&+ 12414x^{6} + 14580x^{7} + 12414x^{8} + 7621x^{9} + 3315x^{10} + 988x^{11}+ 190x^{12} + 21x^{13} + x^{14}.\end{aligned}
\]
\end{center}
\noindent
\begin{minipage}[t]{0.5\textwidth}
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.503) -- (0.401,0.815);
\draw[line width=0.35pt] (0.000,0.503) -- (0.401,0.503);
\draw[line width=0.35pt] (0.000,0.503) -- (0.401,0.252);
\draw[line width=0.35pt] (0.000,0.503) -- (0.401,0.000);
\draw[line width=0.35pt] (0.401,1.695) -- (0.000,0.503);
\draw[line width=0.35pt] (0.401,1.695) -- (0.801,2.198);
\draw[line width=0.35pt] (0.401,1.695) -- (0.801,1.947);
\draw[line width=0.35pt] (0.401,1.695) -- (0.801,1.695);
\draw[line width=0.35pt] (0.401,1.695) -- (0.801,1.444);
\draw[line width=0.35pt] (0.801,2.198) -- (1.202,2.450);
\draw[line width=0.35pt] (0.801,2.198) -- (1.202,2.198);
\draw[line width=0.35pt] (0.801,1.947) -- (1.202,1.947);
\draw[line width=0.35pt] (0.801,1.947) -- (1.202,1.695);
\draw[line width=0.35pt] (0.401,0.815) -- (0.801,1.192);
\draw[line width=0.35pt] (0.401,0.815) -- (0.801,0.941);
\draw[line width=0.35pt] (0.401,0.815) -- (0.801,0.689);
\draw[line width=0.35pt] (0.801,1.192) -- (1.202,1.318);
\draw[line width=0.35pt] (0.801,1.192) -- (1.202,1.067);
\draw[line width=0.35pt] (0.401,0.503) -- (0.801,0.438);
\draw[line width=0.35pt] (0.401,0.503) -- (0.801,0.186);
\fill (0.000,0.503) circle (1.1pt);
\fill (0.401,1.695) circle (1.1pt);
\fill (0.801,2.198) circle (1.1pt);
\fill (1.202,2.450) circle (1.1pt);
\fill (1.202,2.198) circle (1.1pt);
\fill (0.801,1.947) circle (1.1pt);
\fill (1.202,1.947) circle (1.1pt);
\fill (1.202,1.695) circle (1.1pt);
\fill (0.801,1.695) circle (1.1pt);
\fill (0.801,1.444) circle (1.1pt);
\fill (0.401,0.815) circle (1.1pt);
\fill (0.801,1.192) circle (1.1pt);
\fill (1.202,1.318) circle (1.1pt);
\fill (1.202,1.067) circle (1.1pt);
\fill (0.801,0.941) circle (1.1pt);
\fill (0.801,0.689) circle (1.1pt);
\fill (0.401,0.503) circle (1.1pt);
\fill (0.801,0.438) circle (1.1pt);
\fill (0.801,0.186) circle (1.1pt);
\fill (0.401,0.252) circle (1.1pt);
\fill (0.401,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{21,13}$}
\end{minipage}\hskip0.4cm
\begin{minipage}[t]{0.5\textwidth}
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.387) -- (0.411,0.516);
\draw[line width=0.35pt] (0.000,0.387) -- (0.411,0.258);
\draw[line width=0.35pt] (0.000,0.387) -- (0.411,0.000);
\draw[line width=0.35pt] (0.411,1.161) -- (0.000,0.387);
\draw[line width=0.35pt] (0.411,1.161) -- (0.821,1.934);
\draw[line width=0.35pt] (0.411,1.161) -- (0.821,1.547);
\draw[line width=0.35pt] (0.411,1.161) -- (0.821,1.289);
\draw[line width=0.35pt] (0.411,1.161) -- (0.821,1.032);
\draw[line width=0.35pt] (0.411,1.161) -- (0.821,0.774);
\draw[line width=0.35pt] (0.821,1.934) -- (1.232,2.321);
\draw[line width=0.35pt] (0.821,1.934) -- (1.232,2.063);
\draw[line width=0.35pt] (0.821,1.934) -- (1.232,1.805);
\draw[line width=0.35pt] (1.232,2.321) -- (1.643,2.450);
\draw[line width=0.35pt] (1.232,2.321) -- (1.643,2.192);
\draw[line width=0.35pt] (0.821,1.547) -- (1.232,1.547);
\draw[line width=0.35pt] (0.821,1.547) -- (1.232,1.289);
\draw[line width=0.35pt] (0.411,0.516) -- (0.821,0.516);
\draw[line width=0.35pt] (0.411,0.516) -- (0.821,0.258);
\draw[line width=0.35pt] (0.821,0.516) -- (1.232,0.516);
\draw[line width=0.35pt] (1.232,0.516) -- (1.643,0.516);
\fill (0.000,0.387) circle (1.1pt);
\fill (0.411,1.161) circle (1.1pt);
\fill (0.821,1.934) circle (1.1pt);
\fill (1.232,2.321) circle (1.1pt);
\fill (1.643,2.450) circle (1.1pt);
\fill (1.643,2.192) circle (1.1pt);
\fill (1.232,2.063) circle (1.1pt);
\fill (1.232,1.805) circle (1.1pt);
\fill (0.821,1.547) circle (1.1pt);
\fill (1.232,1.547) circle (1.1pt);
\fill (1.232,1.289) circle (1.1pt);
\fill (0.821,1.289) circle (1.1pt);
\fill (0.821,1.032) circle (1.1pt);
\fill (0.821,0.774) circle (1.1pt);
\fill (0.411,0.516) circle (1.1pt);
\fill (0.821,0.516) circle (1.1pt);
\fill (1.232,0.516) circle (1.1pt);
\fill (1.643,0.516) circle (1.1pt);
\fill (0.821,0.258) circle (1.1pt);
\fill (0.411,0.258) circle (1.1pt);
\fill (0.411,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{21,14}$}
\end{minipage}
\par\vspace{0.9em}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 21x + 190x^{2} + 988x^{3} + 3317x^{4} + 7634x^{5}\\&+ 12448x^{6} + 14626x^{7} + 12448x^{8} + 7634x^{9} + 3317x^{10} + 988x^{11}+ 190x^{12} + 21x^{13} + x^{14}.\end{aligned}
\]
\end{center}
\noindent
\begin{minipage}[t]{0.5\textwidth}
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.459) -- (0.488,0.613);
\draw[line width=0.35pt] (0.000,0.459) -- (0.488,0.306);
\draw[line width=0.35pt] (0.000,0.459) -- (0.488,0.000);
\draw[line width=0.35pt] (0.488,1.531) -- (0.000,0.459);
\draw[line width=0.35pt] (0.488,1.531) -- (0.975,2.144);
\draw[line width=0.35pt] (0.488,1.531) -- (0.975,1.838);
\draw[line width=0.35pt] (0.488,1.531) -- (0.975,1.531);
\draw[line width=0.35pt] (0.488,1.531) -- (0.975,1.225);
\draw[line width=0.35pt] (0.975,2.144) -- (1.463,2.450);
\draw[line width=0.35pt] (0.975,2.144) -- (1.463,2.144);
\draw[line width=0.35pt] (0.975,1.838) -- (1.463,1.838);
\draw[line width=0.35pt] (0.975,1.838) -- (1.463,1.531);
\draw[line width=0.35pt] (0.488,0.613) -- (0.975,0.919);
\draw[line width=0.35pt] (0.488,0.613) -- (0.975,0.613);
\draw[line width=0.35pt] (0.488,0.613) -- (0.975,0.306);
\draw[line width=0.35pt] (0.488,0.613) -- (0.975,0.000);
\draw[line width=0.35pt] (0.975,0.919) -- (1.463,1.225);
\draw[line width=0.35pt] (0.975,0.919) -- (1.463,0.919);
\draw[line width=0.35pt] (0.975,0.613) -- (1.463,0.613);
\draw[line width=0.35pt] (0.975,0.613) -- (1.463,0.306);
\fill (0.000,0.459) circle (1.1pt);
\fill (0.488,1.531) circle (1.1pt);
\fill (0.975,2.144) circle (1.1pt);
\fill (1.463,2.450) circle (1.1pt);
\fill (1.463,2.144) circle (1.1pt);
\fill (0.975,1.838) circle (1.1pt);
\fill (1.463,1.838) circle (1.1pt);
\fill (1.463,1.531) circle (1.1pt);
\fill (0.975,1.531) circle (1.1pt);
\fill (0.975,1.225) circle (1.1pt);
\fill (0.488,0.613) circle (1.1pt);
\fill (0.975,0.919) circle (1.1pt);
\fill (1.463,1.225) circle (1.1pt);
\fill (1.463,0.919) circle (1.1pt);
\fill (0.975,0.613) circle (1.1pt);
\fill (1.463,0.613) circle (1.1pt);
\fill (1.463,0.306) circle (1.1pt);
\fill (0.975,0.306) circle (1.1pt);
\fill (0.975,0.000) circle (1.1pt);
\fill (0.488,0.306) circle (1.1pt);
\fill (0.488,0.000) circle (1.1pt);
\end{tikzpicture}
\vspace{1em}

\small\textbf{$S_{21,15}$}
\end{minipage}\hskip0.4cm
\begin{minipage}[t]{0.5\textwidth}
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,1.041) -- (0.473,0.892);
\draw[line width=0.35pt] (0.473,1.487) -- (0.000,1.041);
\draw[line width=0.35pt] (0.473,1.487) -- (0.947,1.927);
\draw[line width=0.35pt] (0.947,1.927) -- (1.420,2.004);
\draw[line width=0.35pt] (1.420,2.004) -- (1.894,2.301);
\draw[line width=0.35pt] (1.420,2.004) -- (1.894,2.004);
\draw[line width=0.35pt] (1.894,2.301) -- (2.367,2.450);
\draw[line width=0.35pt] (1.894,2.301) -- (2.367,2.153);
\draw[line width=0.35pt] (0.473,0.892) -- (0.947,1.558);
\draw[line width=0.35pt] (0.473,0.892) -- (0.947,1.189);
\draw[line width=0.35pt] (0.473,0.892) -- (0.947,0.892);
\draw[line width=0.35pt] (0.473,0.892) -- (0.947,0.595);
\draw[line width=0.35pt] (0.473,0.892) -- (0.947,0.297);
\draw[line width=0.35pt] (0.473,0.892) -- (0.947,0.000);
\draw[line width=0.35pt] (0.947,1.558) -- (1.420,1.707);
\draw[line width=0.35pt] (1.420,1.707) -- (1.894,1.707);
\draw[line width=0.35pt] (0.947,1.189) -- (1.420,1.409);
\draw[line width=0.35pt] (0.947,1.189) -- (1.420,1.112);
\draw[line width=0.35pt] (0.947,0.892) -- (1.420,0.815);
\draw[line width=0.35pt] (0.947,0.892) -- (1.420,0.518);
\fill (0.000,1.041) circle (1.1pt);
\fill (0.473,1.487) circle (1.1pt);
\fill (0.947,1.927) circle (1.1pt);
\fill (1.420,2.004) circle (1.1pt);
\fill (1.894,2.301) circle (1.1pt);
\fill (2.367,2.450) circle (1.1pt);
\fill (2.367,2.153) circle (1.1pt);
\fill (1.894,2.004) circle (1.1pt);
\fill (0.473,0.892) circle (1.1pt);
\fill (0.947,1.558) circle (1.1pt);
\fill (1.420,1.707) circle (1.1pt);
\fill (1.894,1.707) circle (1.1pt);
\fill (0.947,1.189) circle (1.1pt);
\fill (1.420,1.409) circle (1.1pt);
\fill (1.420,1.112) circle (1.1pt);
\fill (0.947,0.892) circle (1.1pt);
\fill (1.420,0.815) circle (1.1pt);
\fill (1.420,0.518) circle (1.1pt);
\fill (0.947,0.595) circle (1.1pt);
\fill (0.947,0.297) circle (1.1pt);
\fill (0.947,0.000) circle (1.1pt);
\end{tikzpicture}
\vspace{1em}

\small\textbf{$S_{21,16}$}
\end{minipage}
\par\vspace{0.9em}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 21x + 190x^{2} + 989x^{3} + 3324x^{4} + 7655x^{5}\\&+ 12485x^{6} + 14670x^{7} + 12485x^{8} + 7655x^{9} + 3324x^{10} + 989x^{11}+ 190x^{12} + 21x^{13} + x^{14}.\end{aligned}
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.629) -- (0.401,1.258);
\draw[line width=0.35pt] (0.000,0.629) -- (0.401,0.755);
\draw[line width=0.35pt] (0.000,0.629) -- (0.401,0.503);
\draw[line width=0.35pt] (0.000,0.629) -- (0.401,0.252);
\draw[line width=0.35pt] (0.000,0.629) -- (0.401,0.000);
\draw[line width=0.35pt] (0.401,2.012) -- (0.000,0.629);
\draw[line width=0.35pt] (0.401,2.012) -- (0.801,2.389);
\draw[line width=0.35pt] (0.401,2.012) -- (0.801,2.138);
\draw[line width=0.35pt] (0.401,2.012) -- (0.801,1.886);
\draw[line width=0.35pt] (0.801,2.389) -- (1.202,2.450);
\draw[line width=0.35pt] (0.801,2.389) -- (1.202,2.198);
\draw[line width=0.35pt] (0.401,1.258) -- (0.801,1.635);
\draw[line width=0.35pt] (0.401,1.258) -- (0.801,1.383);
\draw[line width=0.35pt] (0.401,1.258) -- (0.801,1.132);
\draw[line width=0.35pt] (0.801,1.635) -- (1.202,1.821);
\draw[line width=0.35pt] (0.801,1.635) -- (1.202,1.570);
\draw[line width=0.35pt] (0.401,0.755) -- (0.801,0.880);
\draw[line width=0.35pt] (0.401,0.755) -- (0.801,0.629);
\draw[line width=0.35pt] (0.401,0.503) -- (0.801,0.377);
\draw[line width=0.35pt] (0.401,0.503) -- (0.801,0.126);
\fill (0.000,0.629) circle (1.1pt);
\fill (0.401,2.012) circle (1.1pt);
\fill (0.801,2.389) circle (1.1pt);
\fill (1.202,2.450) circle (1.1pt);
\fill (1.202,2.198) circle (1.1pt);
\fill (0.801,2.138) circle (1.1pt);
\fill (0.801,1.886) circle (1.1pt);
\fill (0.401,1.258) circle (1.1pt);
\fill (0.801,1.635) circle (1.1pt);
\fill (1.202,1.821) circle (1.1pt);
\fill (1.202,1.570) circle (1.1pt);
\fill (0.801,1.383) circle (1.1pt);
\fill (0.801,1.132) circle (1.1pt);
\fill (0.401,0.755) circle (1.1pt);
\fill (0.801,0.880) circle (1.1pt);
\fill (0.801,0.629) circle (1.1pt);
\fill (0.401,0.503) circle (1.1pt);
\fill (0.801,0.377) circle (1.1pt);
\fill (0.801,0.126) circle (1.1pt);
\fill (0.401,0.252) circle (1.1pt);
\fill (0.401,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{21,17}$}
\end{center}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 21x + 190x^{2} + 989x^{3} + 3326x^{4} + 7668x^{5}\\&+ 12519x^{6} + 14716x^{7} + 12519x^{8} + 7668x^{9} + 3326x^{10} + 989x^{11}+ 190x^{12} + 21x^{13} + x^{14}.\end{aligned}
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.387) -- (0.411,0.516);
\draw[line width=0.35pt] (0.000,0.387) -- (0.411,0.258);
\draw[line width=0.35pt] (0.000,0.387) -- (0.411,0.000);
\draw[line width=0.35pt] (0.411,1.289) -- (0.000,0.387);
\draw[line width=0.35pt] (0.411,1.289) -- (0.821,2.192);
\draw[line width=0.35pt] (0.411,1.289) -- (0.821,1.676);
\draw[line width=0.35pt] (0.411,1.289) -- (0.821,1.418);
\draw[line width=0.35pt] (0.411,1.289) -- (0.821,1.161);
\draw[line width=0.35pt] (0.411,1.289) -- (0.821,0.903);
\draw[line width=0.35pt] (0.821,2.192) -- (1.232,2.450);
\draw[line width=0.35pt] (0.821,2.192) -- (1.232,2.192);
\draw[line width=0.35pt] (0.821,1.676) -- (1.232,1.934);
\draw[line width=0.35pt] (0.821,1.676) -- (1.232,1.676);
\draw[line width=0.35pt] (0.821,1.418) -- (1.232,1.418);
\draw[line width=0.35pt] (0.821,1.418) -- (1.232,1.161);
\draw[line width=0.35pt] (0.411,0.516) -- (0.821,0.645);
\draw[line width=0.35pt] (0.411,0.516) -- (0.821,0.387);
\draw[line width=0.35pt] (0.411,0.516) -- (0.821,0.129);
\draw[line width=0.35pt] (0.821,0.645) -- (1.232,0.774);
\draw[line width=0.35pt] (0.821,0.645) -- (1.232,0.516);
\fill (0.000,0.387) circle (1.1pt);
\fill (0.411,1.289) circle (1.1pt);
\fill (0.821,2.192) circle (1.1pt);
\fill (1.232,2.450) circle (1.1pt);
\fill (1.232,2.192) circle (1.1pt);
\fill (0.821,1.676) circle (1.1pt);
\fill (1.232,1.934) circle (1.1pt);
\fill (1.232,1.676) circle (1.1pt);
\fill (0.821,1.418) circle (1.1pt);
\fill (1.232,1.418) circle (1.1pt);
\fill (1.232,1.161) circle (1.1pt);
\fill (0.821,1.161) circle (1.1pt);
\fill (0.821,0.903) circle (1.1pt);
\fill (0.411,0.516) circle (1.1pt);
\fill (0.821,0.645) circle (1.1pt);
\fill (1.232,0.774) circle (1.1pt);
\fill (1.232,0.516) circle (1.1pt);
\fill (0.821,0.387) circle (1.1pt);
\fill (0.821,0.129) circle (1.1pt);
\fill (0.411,0.258) circle (1.1pt);
\fill (0.411,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{21,18}$}
\end{center}


\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 21x + 190x^{2} + 990x^{3} + 3334x^{4} + 7696x^{5}\\&+ 12575x^{6} + 14786x^{7} + 12575x^{8} + 7696x^{9} + 3334x^{10} + 990x^{11}+ 190x^{12} + 21x^{13} + x^{14}.\end{aligned}
\]
\end{center}
\noindent
\begin{minipage}[t]{0.5\textwidth}
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.583) -- (0.372,1.050);
\draw[line width=0.35pt] (0.000,0.583) -- (0.372,0.700);
\draw[line width=0.35pt] (0.000,0.583) -- (0.372,0.467);
\draw[line width=0.35pt] (0.000,0.583) -- (0.372,0.233);
\draw[line width=0.35pt] (0.000,0.583) -- (0.372,0.000);
\draw[line width=0.35pt] (0.372,1.750) -- (0.000,0.583);
\draw[line width=0.35pt] (0.372,1.750) -- (0.743,2.217);
\draw[line width=0.35pt] (0.372,1.750) -- (0.743,1.983);
\draw[line width=0.35pt] (0.372,1.750) -- (0.743,1.750);
\draw[line width=0.35pt] (0.372,1.750) -- (0.743,1.517);
\draw[line width=0.35pt] (0.743,2.217) -- (1.115,2.450);
\draw[line width=0.35pt] (0.743,2.217) -- (1.115,2.217);
\draw[line width=0.35pt] (0.743,1.983) -- (1.115,1.983);
\draw[line width=0.35pt] (0.743,1.983) -- (1.115,1.750);
\draw[line width=0.35pt] (0.372,1.050) -- (0.743,1.283);
\draw[line width=0.35pt] (0.372,1.050) -- (0.743,1.050);
\draw[line width=0.35pt] (0.372,0.700) -- (0.743,0.817);
\draw[line width=0.35pt] (0.372,0.700) -- (0.743,0.583);
\draw[line width=0.35pt] (0.372,0.467) -- (0.743,0.350);
\draw[line width=0.35pt] (0.372,0.467) -- (0.743,0.117);
\fill (0.000,0.583) circle (1.1pt);
\fill (0.372,1.750) circle (1.1pt);
\fill (0.743,2.217) circle (1.1pt);
\fill (1.115,2.450) circle (1.1pt);
\fill (1.115,2.217) circle (1.1pt);
\fill (0.743,1.983) circle (1.1pt);
\fill (1.115,1.983) circle (1.1pt);
\fill (1.115,1.750) circle (1.1pt);
\fill (0.743,1.750) circle (1.1pt);
\fill (0.743,1.517) circle (1.1pt);
\fill (0.372,1.050) circle (1.1pt);
\fill (0.743,1.283) circle (1.1pt);
\fill (0.743,1.050) circle (1.1pt);
\fill (0.372,0.700) circle (1.1pt);
\fill (0.743,0.817) circle (1.1pt);
\fill (0.743,0.583) circle (1.1pt);
\fill (0.372,0.467) circle (1.1pt);
\fill (0.743,0.350) circle (1.1pt);
\fill (0.743,0.117) circle (1.1pt);
\fill (0.372,0.233) circle (1.1pt);
\fill (0.372,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{21,19}$}
\end{minipage}\hskip0.4cm
\begin{minipage}[t]{0.5\textwidth}
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.865) -- (0.459,1.585);
\draw[line width=0.35pt] (0.000,0.865) -- (0.459,1.153);
\draw[line width=0.35pt] (0.000,0.865) -- (0.459,0.865);
\draw[line width=0.35pt] (0.000,0.865) -- (0.459,0.576);
\draw[line width=0.35pt] (0.000,0.865) -- (0.459,0.288);
\draw[line width=0.35pt] (0.000,0.865) -- (0.459,0.000);
\draw[line width=0.35pt] (0.459,2.018) -- (0.000,0.865);
\draw[line width=0.35pt] (0.459,2.018) -- (0.918,2.450);
\draw[line width=0.35pt] (0.459,2.018) -- (0.918,2.162);
\draw[line width=0.35pt] (0.459,2.018) -- (0.918,1.874);
\draw[line width=0.35pt] (0.918,2.450) -- (1.377,2.450);
\draw[line width=0.35pt] (1.377,2.450) -- (1.836,2.450);
\draw[line width=0.35pt] (0.918,2.162) -- (1.377,2.162);
\draw[line width=0.35pt] (0.918,2.162) -- (1.377,1.874);
\draw[line width=0.35pt] (0.459,1.585) -- (0.918,1.585);
\draw[line width=0.35pt] (0.918,1.585) -- (1.377,1.585);
\draw[line width=0.35pt] (0.459,1.153) -- (0.918,1.297);
\draw[line width=0.35pt] (0.459,1.153) -- (0.918,1.009);
\draw[line width=0.35pt] (0.459,0.865) -- (0.918,0.721);
\draw[line width=0.35pt] (0.459,0.865) -- (0.918,0.432);
\fill (0.000,0.865) circle (1.1pt);
\fill (0.459,2.018) circle (1.1pt);
\fill (0.918,2.450) circle (1.1pt);
\fill (1.377,2.450) circle (1.1pt);
\fill (1.836,2.450) circle (1.1pt);
\fill (0.918,2.162) circle (1.1pt);
\fill (1.377,2.162) circle (1.1pt);
\fill (1.377,1.874) circle (1.1pt);
\fill (0.918,1.874) circle (1.1pt);
\fill (0.459,1.585) circle (1.1pt);
\fill (0.918,1.585) circle (1.1pt);
\fill (1.377,1.585) circle (1.1pt);
\fill (0.459,1.153) circle (1.1pt);
\fill (0.918,1.297) circle (1.1pt);
\fill (0.918,1.009) circle (1.1pt);
\fill (0.459,0.865) circle (1.1pt);
\fill (0.918,0.721) circle (1.1pt);
\fill (0.918,0.432) circle (1.1pt);
\fill (0.459,0.576) circle (1.1pt);
\fill (0.459,0.288) circle (1.1pt);
\fill (0.459,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{21,20}$}
\end{minipage}
\par\vspace{0.9em}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 21x + 190x^{2} + 992x^{3} + 3353x^{4} + 7771x^{5}\\&+ 12736x^{6} + 14992x^{7} + 12736x^{8} + 7771x^{9} + 3353x^{10} + 992x^{11}+ 190x^{12} + 21x^{13} + x^{14}.\end{aligned}
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.700) -- (0.372,1.400);
\draw[line width=0.35pt] (0.000,0.700) -- (0.372,0.933);
\draw[line width=0.35pt] (0.000,0.700) -- (0.372,0.700);
\draw[line width=0.35pt] (0.000,0.700) -- (0.372,0.467);
\draw[line width=0.35pt] (0.000,0.700) -- (0.372,0.233);
\draw[line width=0.35pt] (0.000,0.700) -- (0.372,0.000);
\draw[line width=0.35pt] (0.372,1.983) -- (0.000,0.700);
\draw[line width=0.35pt] (0.372,1.983) -- (0.743,2.333);
\draw[line width=0.35pt] (0.372,1.983) -- (0.743,2.100);
\draw[line width=0.35pt] (0.372,1.983) -- (0.743,1.867);
\draw[line width=0.35pt] (0.743,2.333) -- (1.115,2.450);
\draw[line width=0.35pt] (0.743,2.333) -- (1.115,2.217);
\draw[line width=0.35pt] (0.372,1.400) -- (0.743,1.633);
\draw[line width=0.35pt] (0.372,1.400) -- (0.743,1.400);
\draw[line width=0.35pt] (0.372,0.933) -- (0.743,1.167);
\draw[line width=0.35pt] (0.372,0.933) -- (0.743,0.933);
\draw[line width=0.35pt] (0.372,0.700) -- (0.743,0.700);
\draw[line width=0.35pt] (0.372,0.700) -- (0.743,0.467);
\draw[line width=0.35pt] (0.372,0.467) -- (0.743,0.233);
\draw[line width=0.35pt] (0.372,0.467) -- (0.743,0.000);
\fill (0.000,0.700) circle (1.1pt);
\fill (0.372,1.983) circle (1.1pt);
\fill (0.743,2.333) circle (1.1pt);
\fill (1.115,2.450) circle (1.1pt);
\fill (1.115,2.217) circle (1.1pt);
\fill (0.743,2.100) circle (1.1pt);
\fill (0.743,1.867) circle (1.1pt);
\fill (0.372,1.400) circle (1.1pt);
\fill (0.743,1.633) circle (1.1pt);
\fill (0.743,1.400) circle (1.1pt);
\fill (0.372,0.933) circle (1.1pt);
\fill (0.743,1.167) circle (1.1pt);
\fill (0.743,0.933) circle (1.1pt);
\fill (0.372,0.700) circle (1.1pt);
\fill (0.743,0.700) circle (1.1pt);
\fill (0.743,0.467) circle (1.1pt);
\fill (0.372,0.467) circle (1.1pt);
\fill (0.743,0.233) circle (1.1pt);
\fill (0.743,0.000) circle (1.1pt);
\fill (0.372,0.233) circle (1.1pt);
\fill (0.372,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{21,21}$}
\end{center}

\begin{center}
\footnotesize
\[
\begin{aligned}P(x)={}&1 + 21x + 190x^{2} + 996x^{3} + 3391x^{4} + 7923x^{5}\\&+ 13067x^{6} + 15418x^{7} + 13067x^{8} + 7923x^{9} + 3391x^{10} + 996x^{11}+ 190x^{12} + 21x^{13} + x^{14}.\end{aligned}
\]
\end{center}
\noindent
\begin{center}
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.780) -- (0.355,1.782);
\draw[line width=0.35pt] (0.000,0.780) -- (0.355,1.336);
\draw[line width=0.35pt] (0.000,0.780) -- (0.355,0.891);
\draw[line width=0.35pt] (0.000,0.780) -- (0.355,0.668);
\draw[line width=0.35pt] (0.000,0.780) -- (0.355,0.445);
\draw[line width=0.35pt] (0.000,0.780) -- (0.355,0.223);
\draw[line width=0.35pt] (0.000,0.780) -- (0.355,0.000);
\draw[line width=0.35pt] (0.355,2.227) -- (0.000,0.780);
\draw[line width=0.35pt] (0.355,2.227) -- (0.709,2.450);
\draw[line width=0.35pt] (0.355,2.227) -- (0.709,2.227);
\draw[line width=0.35pt] (0.355,1.782) -- (0.709,2.005);
\draw[line width=0.35pt] (0.355,1.782) -- (0.709,1.782);
\draw[line width=0.35pt] (0.355,1.336) -- (0.709,1.559);
\draw[line width=0.35pt] (0.355,1.336) -- (0.709,1.336);
\draw[line width=0.35pt] (0.355,0.891) -- (0.709,1.114);
\draw[line width=0.35pt] (0.355,0.891) -- (0.709,0.891);
\draw[line width=0.35pt] (0.355,0.668) -- (0.709,0.668);
\draw[line width=0.35pt] (0.355,0.668) -- (0.709,0.445);
\draw[line width=0.35pt] (0.355,0.445) -- (0.709,0.223);
\draw[line width=0.35pt] (0.355,0.445) -- (0.709,0.000);
\fill (0.000,0.780) circle (1.1pt);
\fill (0.355,2.227) circle (1.1pt);
\fill (0.709,2.450) circle (1.1pt);
\fill (0.709,2.227) circle (1.1pt);
\fill (0.355,1.782) circle (1.1pt);
\fill (0.709,2.005) circle (1.1pt);
\fill (0.709,1.782) circle (1.1pt);
\fill (0.355,1.336) circle (1.1pt);
\fill (0.709,1.559) circle (1.1pt);
\fill (0.709,1.336) circle (1.1pt);
\fill (0.355,0.891) circle (1.1pt);
\fill (0.709,1.114) circle (1.1pt);
\fill (0.709,0.891) circle (1.1pt);
\fill (0.355,0.668) circle (1.1pt);
\fill (0.709,0.668) circle (1.1pt);
\fill (0.709,0.445) circle (1.1pt);
\fill (0.355,0.445) circle (1.1pt);
\fill (0.709,0.223) circle (1.1pt);
\fill (0.709,0.000) circle (1.1pt);
\fill (0.355,0.223) circle (1.1pt);
\fill (0.355,0.000) circle (1.1pt);
\end{tikzpicture}

\small\textbf{$S_{21,22}$}
\end{center}
\vspace{0.5em}


\newpage

\section*{2. $\gamma$-admissible rooted trees}
In this section each underlying tree is shown once. All admissible roots are circled, and vertices in the same rooted-isomorphism orbit receive the same color. If a tree appears here, then it contributes to the $\gamma$-admissible count in the summary table above.

\subsection*{Order 3}
There is 1 underlying tree of order 3 that is $\gamma$-admissible for at least one choice of root.



\begin{minipage}[t]{0.34\textwidth}
\vskip0.3cm
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,1.256) -- (4.000,0.000);
\draw[line width=0.35pt] (4.000,2.512) -- (0.000,1.256);
\fill (0.000,1.256) circle (1.1pt);
\fill (4.000,2.512) circle (1.1pt);
\fill (4.000,0.000) circle (1.1pt);
\draw[red, line width=0.7pt] (0.000,1.256) circle (3.0pt);
\end{tikzpicture}
\vskip0.1cm
\textbf{$S_{3,1}$}
\end{minipage}
\begin{minipage}[t]{0.62\textwidth}
This is the rooted path $R_3$ from the main text. 
For this tree,
\[
P_T(x)=(1+x)^{2}A(y),\qquad A(y)=1 + y.
\]

Each circled color marks one admissible root orbit. If $r$ belongs to the orbit shown in that color, then $P_{T-r}(x)=(1+x)^{2}B(y)$ with $B(y)$ as listed below.

\vskip0.2cm
\begin{center}
\small
\renewcommand{\arraystretch}{1.15}
\begin{tabular}{@{}cll@{}}
\toprule
mark & orbit size & $B(y)$\\
\midrule
\orbmark{red} & 1 & $1$\\
\bottomrule
\end{tabular}
\end{center}
\end{minipage}
\par\medskip
 

\vspace{0.5em}

\subsection*{Order 6}
There is 1 underlying tree of order 6 that is $\gamma$-admissible for at least one choice of root.


\begin{minipage}[t]{0.34\textwidth}
\vskip0.3cm
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,1.256) -- (2.000,1.256);
\draw[line width=0.35pt] (0.000,1.256) -- (2.000,0.000);
\draw[line width=0.35pt] (2.000,2.512) -- (0.000,1.256);
\draw[line width=0.35pt] (2.000,2.512) -- (4.000,3.140);
\draw[line width=0.35pt] (2.000,2.512) -- (4.000,1.884);
\fill (0.000,1.256) circle (1.1pt);
\fill (2.000,2.512) circle (1.1pt);
\fill (4.000,3.140) circle (1.1pt);
\fill (4.000,1.884) circle (1.1pt);
\fill (2.000,1.256) circle (1.1pt);
\fill (2.000,0.000) circle (1.1pt);
\draw[red, line width=0.7pt] (0.000,1.256) circle (3.0pt);
\draw[red, line width=0.7pt] (2.000,2.512) circle (3.0pt);
\end{tikzpicture}

\vskip0.1cm
\textbf{$S_{6,1}$}
\end{minipage}
\hfill
\begin{minipage}[t]{0.62\textwidth}
For this tree,
\[
P_T(x)=(1+x)^{4}A(y),\qquad A(y)=1 + 2y.
\]

Each circled color marks one admissible root orbit. If $r$ belongs to the orbit shown in that color, then $P_{T-r}(x)=(1+x)^{4}B(y)$ with $B(y)$ as listed below.
\vskip0.2cm
\begin{center}
\small
\renewcommand{\arraystretch}{1.15}
\begin{tabular}{@{}cll@{}}
\toprule
mark & orbit size & $B(y)$\\
\midrule
\orbmark{red} & 2 & $1 + y$\\
\bottomrule
\end{tabular}
\end{center}
\end{minipage}
\par\medskip
 

\vspace{0.5em}

\subsection*{Order 9}
There is 1 underlying tree of order 9 that is $\gamma$-admissible for at least one choice of root.



\begin{minipage}[t]{0.34\textwidth}
\vskip0.3cm
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,1.500) -- (1.593,2.000);
\draw[line width=0.35pt] (0.000,1.500) -- (1.593,1.000);
\draw[line width=0.35pt] (0.000,1.500) -- (1.593,0.000);
\draw[line width=0.35pt] (1.593,3.000) -- (0.000,1.500);
\draw[line width=0.35pt] (1.593,3.000) -- (3.185,4.000);
\draw[line width=0.35pt] (1.593,3.000) -- (3.185,3.000);
\draw[line width=0.35pt] (1.593,2.000) -- (3.185,2.000);
\draw[line width=0.35pt] (1.593,2.000) -- (3.185,1.000);
\fill (0.000,1.500) circle (1.1pt);
\fill (1.593,3.000) circle (1.1pt);
\fill (3.185,4.000) circle (1.1pt);
\fill (3.185,3.000) circle (1.1pt);
\fill (1.593,2.000) circle (1.1pt);
\fill (3.185,2.000) circle (1.1pt);
\fill (3.185,1.000) circle (1.1pt);
\fill (1.593,1.000) circle (1.1pt);
\fill (1.593,0.000) circle (1.1pt);
\draw[red, line width=0.7pt] (1.593,3.000) circle (3.0pt);
\draw[red, line width=0.7pt] (1.593,2.000) circle (3.0pt);
\draw[blue, line width=0.7pt] (0.000,1.500) circle (3.0pt);
\end{tikzpicture}
\vskip0.1cm
\textbf{$S_{9,1}$}
\end{minipage}
\hfill
\begin{minipage}[t]{0.62\textwidth}
For this tree,
\[
P_T(x)=(1+x)^{6}A(y),\qquad A(y)=1 + 3y + y^2.
\]

Each circled color marks one admissible root orbit. If $r$ belongs to the orbit shown in that color, then $P_{T-r}(x)=(1+x)^{6}B(y)$ with $B(y)$ as listed below.

\vskip0.2cm
\begin{center}

\small
\renewcommand{\arraystretch}{1.15}
\begin{tabular}{@{}cll@{}}
\toprule
mark & orbit size & $B(y)$\\
\midrule
\orbmark{red} & 2 & $1 + 2y$\\
\orbmark{blue} & 1 & $1 + 2y + y^2$\\
\bottomrule
\end{tabular}
\end{center}
\end{minipage}
\par\medskip
 

\vspace{0.5em}

\subsection*{Order 12}
There are 2 underlying trees of order 12 that are $\gamma$-admissible for at least one choice of root.



\begin{minipage}[t]{0.34\textwidth}
\vskip0.3cm
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,1.091) -- (1.158,1.455);
\draw[line width=0.35pt] (0.000,1.091) -- (1.158,0.727);
\draw[line width=0.35pt] (0.000,1.091) -- (1.158,0.000);
\draw[line width=0.35pt] (1.158,2.545) -- (0.000,1.091);
\draw[line width=0.35pt] (1.158,2.545) -- (2.316,3.636);
\draw[line width=0.35pt] (1.158,2.545) -- (2.316,2.909);
\draw[line width=0.35pt] (1.158,2.545) -- (2.316,2.182);
\draw[line width=0.35pt] (2.316,3.636) -- (3.475,4.000);
\draw[line width=0.35pt] (2.316,3.636) -- (3.475,3.273);
\draw[line width=0.35pt] (1.158,1.455) -- (2.316,1.455);
\draw[line width=0.35pt] (1.158,1.455) -- (2.316,0.727);
\fill (0.000,1.091) circle (1.1pt);
\fill (1.158,2.545) circle (1.1pt);
\fill (2.316,3.636) circle (1.1pt);
\fill (3.475,4.000) circle (1.1pt);
\fill (3.475,3.273) circle (1.1pt);
\fill (2.316,2.909) circle (1.1pt);
\fill (2.316,2.182) circle (1.1pt);
\fill (1.158,1.455) circle (1.1pt);
\fill (2.316,1.455) circle (1.1pt);
\fill (2.316,0.727) circle (1.1pt);
\fill (1.158,0.727) circle (1.1pt);
\fill (1.158,0.000) circle (1.1pt);
\draw[red, line width=0.7pt] (0.000,1.091) circle (3.0pt);
\draw[red, line width=0.7pt] (1.158,2.545) circle (3.0pt);
\draw[blue, line width=0.7pt] (2.316,3.636) circle (3.0pt);
\draw[blue, line width=0.7pt] (1.158,1.455) circle (3.0pt);
\end{tikzpicture}
\vskip0.1cm
\textbf{$S_{12,1}$}
\end{minipage}
\hfill
\begin{minipage}[t]{0.62\textwidth}
For this tree,
\[
P_T(x)=(1+x)^{8}A(y),\qquad A(y)=1 + 4y + 3y^2.
\]

Each circled color marks one admissible root orbit. If $r$ belongs to the orbit shown in that color, then $P_{T-r}(x)=(1+x)^{8}B(y)$ with $B(y)$ as listed below.
\vskip0.2cm
\begin{center}

\small
\renewcommand{\arraystretch}{1.15}
\begin{tabular}{@{}cll@{}}
\toprule
mark & orbit size & $B(y)$\\
\midrule
\orbmark{red} & 2 & $1 + 3y + 2y^2$\\
\orbmark{blue} & 2 & $1 + 3y + y^2$\\
\bottomrule
\end{tabular}
\end{center}
\end{minipage}
\par\medskip

\vskip0.6cm

\begin{minipage}[t]{0.34\textwidth}
\vskip0.3cm
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,1.333) -- (1.062,2.000);
\draw[line width=0.35pt] (0.000,1.333) -- (1.062,1.333);
\draw[line width=0.35pt] (0.000,1.333) -- (1.062,0.667);
\draw[line width=0.35pt] (0.000,1.333) -- (1.062,0.000);
\draw[line width=0.35pt] (1.062,3.333) -- (0.000,1.333);
\draw[line width=0.35pt] (1.062,3.333) -- (2.123,4.000);
\draw[line width=0.35pt] (1.062,3.333) -- (2.123,3.333);
\draw[line width=0.35pt] (1.062,2.000) -- (2.123,2.667);
\draw[line width=0.35pt] (1.062,2.000) -- (2.123,2.000);
\draw[line width=0.35pt] (1.062,1.333) -- (2.123,1.333);
\draw[line width=0.35pt] (1.062,1.333) -- (2.123,0.667);
\fill (0.000,1.333) circle (1.1pt);
\fill (1.062,3.333) circle (1.1pt);
\fill (2.123,4.000) circle (1.1pt);
\fill (2.123,3.333) circle (1.1pt);
\fill (1.062,2.000) circle (1.1pt);
\fill (2.123,2.667) circle (1.1pt);
\fill (2.123,2.000) circle (1.1pt);
\fill (1.062,1.333) circle (1.1pt);
\fill (2.123,1.333) circle (1.1pt);
\fill (2.123,0.667) circle (1.1pt);
\fill (1.062,0.667) circle (1.1pt);
\fill (1.062,0.000) circle (1.1pt);
\draw[red, line width=0.7pt] (1.062,3.333) circle (3.0pt);
\draw[red, line width=0.7pt] (1.062,2.000) circle (3.0pt);
\draw[red, line width=0.7pt] (1.062,1.333) circle (3.0pt);
\draw[blue, line width=0.7pt] (0.000,1.333) circle (3.0pt);
\end{tikzpicture}
\vskip0.1cm
\textbf{$S_{12,3}$}
\end{minipage}
\hfill
\begin{minipage}[t]{0.62\textwidth}

For this tree,
\[
P_T(x)=(1+x)^{8}A(y),\qquad A(y)=1 + 4y + 3y^2 + y^3.
\]

Each circled color marks one admissible root orbit. If $r$ belongs to the orbit shown in that color, then $P_{T-r}(x)=(1+x)^{8}B(y)$ with $B(y)$ as listed below.
\vskip0.2cm
\begin{center}
\small
\renewcommand{\arraystretch}{1.15}
\begin{tabular}{@{}cll@{}}
\toprule
mark & orbit size & $B(y)$\\
\midrule
\orbmark{red} & 3 & $1 + 3y + y^2$\\
\orbmark{blue} & 1 & $1 + 3y + 3y^2 + y^3$\\
\bottomrule
\end{tabular}
\end{center}
\end{minipage}
\par\medskip
 
\medskip
\vspace{0.5em}

\subsection*{Order 15}
There are 3 underlying trees of order 15 that are $\gamma$-admissible for at least one choice of root.

\begin{minipage}[t]{0.34\textwidth}
\vskip0.3cm
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,1.042) -- (1.106,1.389);
\draw[line width=0.35pt] (0.000,1.042) -- (1.106,0.695);
\draw[line width=0.35pt] (0.000,1.042) -- (1.106,0.000);
\draw[line width=0.35pt] (1.106,2.431) -- (0.000,1.042);
\draw[line width=0.35pt] (1.106,2.431) -- (2.212,3.653);
\draw[line width=0.35pt] (1.106,2.431) -- (2.212,2.958);
\draw[line width=0.35pt] (1.106,2.431) -- (2.212,2.264);
\draw[line width=0.35pt] (2.212,3.653) -- (3.318,4.000);
\draw[line width=0.35pt] (2.212,3.653) -- (3.318,3.305);
\draw[line width=0.35pt] (1.106,1.389) -- (2.212,1.569);
\draw[line width=0.35pt] (1.106,1.389) -- (2.212,0.875);
\draw[line width=0.35pt] (1.106,1.389) -- (2.212,0.180);
\draw[line width=0.35pt] (2.212,1.569) -- (3.318,1.916);
\draw[line width=0.35pt] (2.212,1.569) -- (3.318,1.222);
\fill (0.000,1.042) circle (1.1pt);
\fill (1.106,2.431) circle (1.1pt);
\fill (2.212,3.653) circle (1.1pt);
\fill (3.318,4.000) circle (1.1pt);
\fill (3.318,3.305) circle (1.1pt);
\fill (2.212,2.958) circle (1.1pt);
\fill (2.212,2.264) circle (1.1pt);
\fill (1.106,1.389) circle (1.1pt);
\fill (2.212,1.569) circle (1.1pt);
\fill (3.318,1.916) circle (1.1pt);
\fill (3.318,1.222) circle (1.1pt);
\fill (2.212,0.875) circle (1.1pt);
\fill (2.212,0.180) circle (1.1pt);
\fill (1.106,0.695) circle (1.1pt);
\fill (1.106,0.000) circle (1.1pt);
\draw[red, line width=0.7pt] (1.106,2.431) circle (3.0pt);
\draw[red, line width=0.7pt] (1.106,1.389) circle (3.0pt);
\draw[blue, line width=0.7pt] (0.000,1.042) circle (3.0pt);
\draw[orange, line width=0.7pt] (2.212,3.653) circle (3.0pt);
\draw[orange, line width=0.7pt] (2.212,1.569) circle (3.0pt);
\end{tikzpicture}
\vskip0.1cm
\textbf{$S_{15,1}$}
\end{minipage}
\hfill
\begin{minipage}[t]{0.62\textwidth}
For this tree,
\[
P_T(x)=(1+x)^{10}A(y),\qquad A(y)=1 + 5y + 6y^2 + y^3.
\]

Each circled color marks one admissible root orbit. If $r$ belongs to the orbit shown in that color, then $P_{T-r}(x)=(1+x)^{10}B(y)$ with $B(y)$ as listed below.

\vskip0.2cm
\begin{center}

\small
\renewcommand{\arraystretch}{1.15}
\begin{tabular}{@{}cll@{}}
\toprule
mark & orbit size & $B(y)$\\
\midrule
\orbmark{red} & 2 & $1 + 4y + 4y^2 + y^3$\\
\orbmark{blue} & 1 & $1 + 4y + 4y^2$\\
\orbmark{orange} & 2 & $1 + 4y + 3y^2$\\
\bottomrule
\end{tabular}
\end{center}
\end{minipage}
\par\medskip


\vskip0.6cm


\begin{minipage}[t]{0.34\textwidth}
\vskip0.3cm
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,1.067) -- (0.849,1.600);
\draw[line width=0.35pt] (0.000,1.067) -- (0.849,1.067);
\draw[line width=0.35pt] (0.000,1.067) -- (0.849,0.533);
\draw[line width=0.35pt] (0.000,1.067) -- (0.849,0.000);
\draw[line width=0.35pt] (0.849,2.933) -- (0.000,1.067);
\draw[line width=0.35pt] (0.849,2.933) -- (1.699,3.733);
\draw[line width=0.35pt] (0.849,2.933) -- (1.699,3.200);
\draw[line width=0.35pt] (0.849,2.933) -- (1.699,2.667);
\draw[line width=0.35pt] (1.699,3.733) -- (2.548,4.000);
\draw[line width=0.35pt] (1.699,3.733) -- (2.548,3.467);
\draw[line width=0.35pt] (0.849,1.600) -- (1.699,2.133);
\draw[line width=0.35pt] (0.849,1.600) -- (1.699,1.600);
\draw[line width=0.35pt] (0.849,1.067) -- (1.699,1.067);
\draw[line width=0.35pt] (0.849,1.067) -- (1.699,0.533);
\fill (0.000,1.067) circle (1.1pt);
\fill (0.849,2.933) circle (1.1pt);
\fill (1.699,3.733) circle (1.1pt);
\fill (2.548,4.000) circle (1.1pt);
\fill (2.548,3.467) circle (1.1pt);
\fill (1.699,3.200) circle (1.1pt);
\fill (1.699,2.667) circle (1.1pt);
\fill (0.849,1.600) circle (1.1pt);
\fill (1.699,2.133) circle (1.1pt);
\fill (1.699,1.600) circle (1.1pt);
\fill (0.849,1.067) circle (1.1pt);
\fill (1.699,1.067) circle (1.1pt);
\fill (1.699,0.533) circle (1.1pt);
\fill (0.849,0.533) circle (1.1pt);
\fill (0.849,0.000) circle (1.1pt);
\draw[red, line width=0.7pt] (0.849,2.933) circle (3.0pt);
\draw[blue, line width=0.7pt] (0.000,1.067) circle (3.0pt);
\draw[orange, line width=0.7pt] (1.699,3.733) circle (3.0pt);
\draw[purple, line width=0.7pt] (0.849,1.600) circle (3.0pt);
\draw[purple, line width=0.7pt] (0.849,1.067) circle (3.0pt);
\end{tikzpicture}
\vskip0.1cm
\textbf{$S_{15,2}$}
\end{minipage}
\hfill
\begin{minipage}[t]{0.62\textwidth}
For this tree,
\[
P_T(x)=(1+x)^{10}A(y),\qquad A(y)=1 + 5y + 6y^2 + 2y^3.
\]

Each circled color marks one admissible root orbit. If $r$ belongs to the orbit shown in that color, then $P_{T-r}(x)=(1+x)^{10}B(y)$ with $B(y)$ as listed below.


\vskip0.2cm

\begin{center}
\small
\renewcommand{\arraystretch}{1.15}
\begin{tabular}{@{}cll@{}}
\toprule
mark & orbit size & $B(y)$\\
\midrule
\orbmark{red} & 1 & $1 + 4y + 4y^2 + y^3$\\
\orbmark{blue} & 1 & $1 + 4y + 5y^2 + 2y^3$\\
\orbmark{orange} & 1 & $1 + 4y + 3y^2 + y^3$\\
\orbmark{purple} & 2 & $1 + 4y + 3y^2$\\
\bottomrule
\end{tabular}
\end{center}
\end{minipage}
\par\medskip
 

\vskip0.6cm


\begin{minipage}[t]{0.34\textwidth}
\vskip0.3cm
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,1.333) -- (0.849,2.400);
\draw[line width=0.35pt] (0.000,1.333) -- (0.849,1.600);
\draw[line width=0.35pt] (0.000,1.333) -- (0.849,1.067);
\draw[line width=0.35pt] (0.000,1.333) -- (0.849,0.533);
\draw[line width=0.35pt] (0.000,1.333) -- (0.849,0.000);
\draw[line width=0.35pt] (0.849,3.467) -- (0.000,1.333);
\draw[line width=0.35pt] (0.849,3.467) -- (1.699,4.000);
\draw[line width=0.35pt] (0.849,3.467) -- (1.699,3.467);
\draw[line width=0.35pt] (0.849,2.400) -- (1.699,2.933);
\draw[line width=0.35pt] (0.849,2.400) -- (1.699,2.400);
\draw[line width=0.35pt] (0.849,1.600) -- (1.699,1.867);
\draw[line width=0.35pt] (0.849,1.600) -- (1.699,1.333);
\draw[line width=0.35pt] (0.849,1.067) -- (1.699,0.800);
\draw[line width=0.35pt] (0.849,1.067) -- (1.699,0.267);
\fill (0.000,1.333) circle (1.1pt);
\fill (0.849,3.467) circle (1.1pt);
\fill (1.699,4.000) circle (1.1pt);
\fill (1.699,3.467) circle (1.1pt);
\fill (0.849,2.400) circle (1.1pt);
\fill (1.699,2.933) circle (1.1pt);
\fill (1.699,2.400) circle (1.1pt);
\fill (0.849,1.600) circle (1.1pt);
\fill (1.699,1.867) circle (1.1pt);
\fill (1.699,1.333) circle (1.1pt);
\fill (0.849,1.067) circle (1.1pt);
\fill (1.699,0.800) circle (1.1pt);
\fill (1.699,0.267) circle (1.1pt);
\fill (0.849,0.533) circle (1.1pt);
\fill (0.849,0.000) circle (1.1pt);
\draw[red, line width=0.7pt] (0.849,3.467) circle (3.0pt);
\draw[red, line width=0.7pt] (0.849,2.400) circle (3.0pt);
\draw[red, line width=0.7pt] (0.849,1.600) circle (3.0pt);
\draw[red, line width=0.7pt] (0.849,1.067) circle (3.0pt);
\draw[blue, line width=0.7pt] (0.000,1.333) circle (3.0pt);
\end{tikzpicture}
\vskip0.1cm
\textbf{$S_{15,4}$}
\end{minipage}
\hfill
\begin{minipage}[t]{0.62\textwidth}
For this tree,
\[
P_T(x)=(1+x)^{10}A(y),\qquad A(y)=1 + 5y + 6y^2 + 4y^3 + y^4.
\]

Each circled color marks one admissible root orbit. If $r$ belongs to the orbit shown in that color, then $P_{T-r}(x)=(1+x)^{10}B(y)$ with $B(y)$ as listed below.
\vskip0.2cm
\begin{center}
\small
\renewcommand{\arraystretch}{1.15}
\begin{tabular}{@{}cll@{}}
\toprule
mark & orbit size & $B(y)$\\
\midrule
\orbmark{red} & 4 & $1 + 4y + 3y^2 + y^3$\\
\orbmark{blue} & 1 & $1 + 4y + 6y^2 + 4y^3 + y^4$\\
\bottomrule
\end{tabular}
\end{center}
\end{minipage}
\par\medskip
 
\medskip
\vspace{0.5em}

\subsection*{Order 18}
There are 6 underlying trees of order 18 that are $\gamma$-admissible for at least one choice of root.

\begin{minipage}[t]{0.34\textwidth}

\vskip0.3cm
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.888) -- (0.942,1.184);
\draw[line width=0.35pt] (0.000,0.888) -- (0.942,0.592);
\draw[line width=0.35pt] (0.000,0.888) -- (0.942,0.000);
\draw[line width=0.35pt] (0.942,2.071) -- (0.000,0.888);
\draw[line width=0.35pt] (0.942,2.071) -- (1.885,3.112);
\draw[line width=0.35pt] (0.942,2.071) -- (1.885,2.521);
\draw[line width=0.35pt] (0.942,2.071) -- (1.885,1.929);
\draw[line width=0.35pt] (1.885,3.112) -- (2.827,3.704);
\draw[line width=0.35pt] (1.885,3.112) -- (2.827,3.112);
\draw[line width=0.35pt] (1.885,3.112) -- (2.827,2.521);
\draw[line width=0.35pt] (2.827,3.704) -- (3.770,4.000);
\draw[line width=0.35pt] (2.827,3.704) -- (3.770,3.408);
\draw[line width=0.35pt] (0.942,1.184) -- (1.885,1.337);
\draw[line width=0.35pt] (0.942,1.184) -- (1.885,0.745);
\draw[line width=0.35pt] (0.942,1.184) -- (1.885,0.153);
\draw[line width=0.35pt] (1.885,1.337) -- (2.827,1.633);
\draw[line width=0.35pt] (1.885,1.337) -- (2.827,1.041);
\fill (0.000,0.888) circle (1.1pt);
\fill (0.942,2.071) circle (1.1pt);
\fill (1.885,3.112) circle (1.1pt);
\fill (2.827,3.704) circle (1.1pt);
\fill (3.770,4.000) circle (1.1pt);
\fill (3.770,3.408) circle (1.1pt);
\fill (2.827,3.112) circle (1.1pt);
\fill (2.827,2.521) circle (1.1pt);
\fill (1.885,2.521) circle (1.1pt);
\fill (1.885,1.929) circle (1.1pt);
\fill (0.942,1.184) circle (1.1pt);
\fill (1.885,1.337) circle (1.1pt);
\fill (2.827,1.633) circle (1.1pt);
\fill (2.827,1.041) circle (1.1pt);
\fill (1.885,0.745) circle (1.1pt);
\fill (1.885,0.153) circle (1.1pt);
\fill (0.942,0.592) circle (1.1pt);
\fill (0.942,0.000) circle (1.1pt);
\draw[red, line width=0.7pt] (0.000,0.888) circle (3.0pt);
\draw[red, line width=0.7pt] (0.942,2.071) circle (3.0pt);
\draw[blue, line width=0.7pt] (1.885,3.112) circle (3.0pt);
\draw[blue, line width=0.7pt] (0.942,1.184) circle (3.0pt);
\draw[orange, line width=0.7pt] (2.827,3.704) circle (3.0pt);
\draw[orange, line width=0.7pt] (1.885,1.337) circle (3.0pt);
\end{tikzpicture}
\vskip0.1cm
\textbf{$S_{18,7}$}
\end{minipage}
\hfill
\begin{minipage}[t]{0.62\textwidth}
For this tree,
\[
P_T(x)=(1+x)^{12}A(y),\qquad A(y)=1 + 6y + 10y^2 + 4y^3.
\]

Each circled color marks one admissible root orbit. If $r$ belongs to the orbit shown in that color, then $P_{T-r}(x)=(1+x)^{12}B(y)$ with $B(y)$ as listed below.
\medskip
\small
\renewcommand{\arraystretch}{1.15}
\begin{tabular}{@{}cll@{}}
\toprule
mark & orbit size & $B(y)$\\
\midrule
\orbmark{red} & 2 & $1 + 5y + 7y^2 + 2y^3$\\
\orbmark{blue} & 2 & $1 + 5y + 7y^2 + 3y^3$\\
\orbmark{orange} & 2 & $1 + 5y + 6y^2 + y^3$\\
\bottomrule
\end{tabular}
\end{minipage}
\par\medskip


\vskip0.6cm


\begin{minipage}[t]{0.34\textwidth}
\vskip0.3cm
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,1.002) -- (0.798,1.624);
\draw[line width=0.35pt] (0.000,1.002) -- (0.798,1.002);
\draw[line width=0.35pt] (0.000,1.002) -- (0.798,0.501);
\draw[line width=0.35pt] (0.000,1.002) -- (0.798,0.000);
\draw[line width=0.35pt] (0.798,3.128) -- (0.000,1.002);
\draw[line width=0.35pt] (0.798,3.128) -- (1.596,3.879);
\draw[line width=0.35pt] (0.798,3.128) -- (1.596,3.378);
\draw[line width=0.35pt] (0.798,3.128) -- (1.596,2.877);
\draw[line width=0.35pt] (1.596,3.879) -- (2.394,4.000);
\draw[line width=0.35pt] (1.596,3.879) -- (2.394,3.499);
\draw[line width=0.35pt] (0.798,1.624) -- (1.596,2.376);
\draw[line width=0.35pt] (0.798,1.624) -- (1.596,1.875);
\draw[line width=0.35pt] (0.798,1.624) -- (1.596,1.374);
\draw[line width=0.35pt] (1.596,2.376) -- (2.394,2.747);
\draw[line width=0.35pt] (1.596,2.376) -- (2.394,2.246);
\draw[line width=0.35pt] (0.798,1.002) -- (1.596,0.872);
\draw[line width=0.35pt] (0.798,1.002) -- (1.596,0.371);
\fill (0.000,1.002) circle (1.1pt);
\fill (0.798,3.128) circle (1.1pt);
\fill (1.596,3.879) circle (1.1pt);
\fill (2.394,4.000) circle (1.1pt);
\fill (2.394,3.499) circle (1.1pt);
\fill (1.596,3.378) circle (1.1pt);
\fill (1.596,2.877) circle (1.1pt);
\fill (0.798,1.624) circle (1.1pt);
\fill (1.596,2.376) circle (1.1pt);
\fill (2.394,2.747) circle (1.1pt);
\fill (2.394,2.246) circle (1.1pt);
\fill (1.596,1.875) circle (1.1pt);
\fill (1.596,1.374) circle (1.1pt);
\fill (0.798,1.002) circle (1.1pt);
\fill (1.596,0.872) circle (1.1pt);
\fill (1.596,0.371) circle (1.1pt);
\fill (0.798,0.501) circle (1.1pt);
\fill (0.798,0.000) circle (1.1pt);
\draw[red, line width=0.7pt] (0.798,3.128) circle (3.0pt);
\draw[red, line width=0.7pt] (0.798,1.624) circle (3.0pt);
\draw[blue, line width=0.7pt] (0.000,1.002) circle (3.0pt);
\draw[orange, line width=0.7pt] (1.596,3.879) circle (3.0pt);
\draw[orange, line width=0.7pt] (1.596,2.376) circle (3.0pt);
\draw[purple, line width=0.7pt] (0.798,1.002) circle (3.0pt);
\end{tikzpicture}
\vskip0.1cm
\textbf{$S_{18,8}$}
\end{minipage}
\hfill
\begin{minipage}[t]{0.62\textwidth}
For this tree,
\[
P_T(x)=(1+x)^{12}A(y),\qquad A(y)=1 + 6y + 10y^2 + 5y^3.
\]

Each circled color marks one admissible root orbit. If $r$ belongs to the orbit shown in that color, then $P_{T-r}(x)=(1+x)^{12}B(y)$ with $B(y)$ as listed below.

\vskip0.2cm
\begin{center}
\small
\renewcommand{\arraystretch}{1.15}
\begin{tabular}{@{}cll@{}}
\toprule
mark & orbit size & $B(y)$\\
\midrule
\orbmark{red} & 2 & $1 + 5y + 7y^2 + 3y^3$\\
\orbmark{blue} & 1 & $1 + 5y + 8y^2 + 4y^3$\\
\orbmark{orange} & 2 & $1 + 5y + 6y^2 + 2y^3$\\
\orbmark{purple} & 1 & $1 + 5y + 6y^2 + y^3$\\
\bottomrule
\end{tabular}
\end{center}
\end{minipage}
\par\medskip
 
 
 \vskip0.6cm

\begin{minipage}[t]{0.34\textwidth}
\vskip0.3cm
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.800) -- (0.849,1.067);
\draw[line width=0.35pt] (0.000,0.800) -- (0.849,0.533);
\draw[line width=0.35pt] (0.000,0.800) -- (0.849,0.000);
\draw[line width=0.35pt] (0.849,2.400) -- (0.000,0.800);
\draw[line width=0.35pt] (0.849,2.400) -- (1.699,3.467);
\draw[line width=0.35pt] (0.849,2.400) -- (1.699,2.933);
\draw[line width=0.35pt] (0.849,2.400) -- (1.699,2.400);
\draw[line width=0.35pt] (0.849,2.400) -- (1.699,1.867);
\draw[line width=0.35pt] (1.699,3.467) -- (2.548,4.000);
\draw[line width=0.35pt] (1.699,3.467) -- (2.548,3.467);
\draw[line width=0.35pt] (1.699,2.933) -- (2.548,2.933);
\draw[line width=0.35pt] (1.699,2.933) -- (2.548,2.400);
\draw[line width=0.35pt] (0.849,1.067) -- (1.699,1.333);
\draw[line width=0.35pt] (0.849,1.067) -- (1.699,0.800);
\draw[line width=0.35pt] (0.849,1.067) -- (1.699,0.267);
\draw[line width=0.35pt] (1.699,1.333) -- (2.548,1.600);
\draw[line width=0.35pt] (1.699,1.333) -- (2.548,1.067);
\fill (0.000,0.800) circle (1.1pt);
\fill (0.849,2.400) circle (1.1pt);
\fill (1.699,3.467) circle (1.1pt);
\fill (2.548,4.000) circle (1.1pt);
\fill (2.548,3.467) circle (1.1pt);
\fill (1.699,2.933) circle (1.1pt);
\fill (2.548,2.933) circle (1.1pt);
\fill (2.548,2.400) circle (1.1pt);
\fill (1.699,2.400) circle (1.1pt);
\fill (1.699,1.867) circle (1.1pt);
\fill (0.849,1.067) circle (1.1pt);
\fill (1.699,1.333) circle (1.1pt);
\fill (2.548,1.600) circle (1.1pt);
\fill (2.548,1.067) circle (1.1pt);
\fill (1.699,0.800) circle (1.1pt);
\fill (1.699,0.267) circle (1.1pt);
\fill (0.849,0.533) circle (1.1pt);
\fill (0.849,0.000) circle (1.1pt);
\draw[red, line width=0.7pt] (0.849,2.400) circle (3.0pt);
\draw[blue, line width=0.7pt] (0.000,0.800) circle (3.0pt);
\draw[orange, line width=0.7pt] (1.699,3.467) circle (3.0pt);
\draw[orange, line width=0.7pt] (1.699,2.933) circle (3.0pt);
\draw[purple, line width=0.7pt] (0.849,1.067) circle (3.0pt);
\draw[teal, line width=0.7pt] (1.699,1.333) circle (3.0pt);
\end{tikzpicture}
\vskip0.1cm
\textbf{$S_{18,10}$}
\end{minipage}
\hfill
\begin{minipage}[t]{0.62\textwidth}
For this tree,
\[
P_T(x)=(1+x)^{12}A(y),\qquad A(y)=1 + 6y + 10y^2 + 5y^3 + y^4.
\]

Each circled color marks one admissible root orbit. If $r$ belongs to the orbit shown in that color, then $P_{T-r}(x)=(1+x)^{12}B(y)$ with $B(y)$ as listed below.
\vskip0.2cm
\begin{center}
\small
\renewcommand{\arraystretch}{1.15}
\begin{tabular}{@{}cll@{}}
\toprule
mark & orbit size & $B(y)$\\
\midrule
\orbmark{red} & 1 & $1 + 5y + 8y^2 + 5y^3 + y^4$\\
\orbmark{blue} & 1 & $1 + 5y + 7y^2 + 2y^3$\\
\orbmark{orange} & 2 & $1 + 5y + 6y^2 + y^3$\\
\orbmark{purple} & 1 & $1 + 5y + 7y^2 + 4y^3 + y^4$\\
\orbmark{teal} & 1 & $1 + 5y + 6y^2 + 2y^3$\\
\bottomrule
\end{tabular}
\end{center}
\end{minipage}
\par\medskip


\vskip0.6cm


\begin{minipage}[t]{0.34\textwidth}
\vskip0.3cm
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.889) -- (0.708,1.333);
\draw[line width=0.35pt] (0.000,0.889) -- (0.708,0.889);
\draw[line width=0.35pt] (0.000,0.889) -- (0.708,0.444);
\draw[line width=0.35pt] (0.000,0.889) -- (0.708,0.000);
\draw[line width=0.35pt] (0.708,2.667) -- (0.000,0.889);
\draw[line width=0.35pt] (0.708,2.667) -- (1.416,3.556);
\draw[line width=0.35pt] (0.708,2.667) -- (1.416,3.111);
\draw[line width=0.35pt] (0.708,2.667) -- (1.416,2.667);
\draw[line width=0.35pt] (0.708,2.667) -- (1.416,2.222);
\draw[line width=0.35pt] (1.416,3.556) -- (2.123,4.000);
\draw[line width=0.35pt] (1.416,3.556) -- (2.123,3.556);
\draw[line width=0.35pt] (1.416,3.111) -- (2.123,3.111);
\draw[line width=0.35pt] (1.416,3.111) -- (2.123,2.667);
\draw[line width=0.35pt] (0.708,1.333) -- (1.416,1.778);
\draw[line width=0.35pt] (0.708,1.333) -- (1.416,1.333);
\draw[line width=0.35pt] (0.708,0.889) -- (1.416,0.889);
\draw[line width=0.35pt] (0.708,0.889) -- (1.416,0.444);
\fill (0.000,0.889) circle (1.1pt);
\fill (0.708,2.667) circle (1.1pt);
\fill (1.416,3.556) circle (1.1pt);
\fill (2.123,4.000) circle (1.1pt);
\fill (2.123,3.556) circle (1.1pt);
\fill (1.416,3.111) circle (1.1pt);
\fill (2.123,3.111) circle (1.1pt);
\fill (2.123,2.667) circle (1.1pt);
\fill (1.416,2.667) circle (1.1pt);
\fill (1.416,2.222) circle (1.1pt);
\fill (0.708,1.333) circle (1.1pt);
\fill (1.416,1.778) circle (1.1pt);
\fill (1.416,1.333) circle (1.1pt);
\fill (0.708,0.889) circle (1.1pt);
\fill (1.416,0.889) circle (1.1pt);
\fill (1.416,0.444) circle (1.1pt);
\fill (0.708,0.444) circle (1.1pt);
\fill (0.708,0.000) circle (1.1pt);
\draw[red, line width=0.7pt] (0.000,0.889) circle (3.0pt);
\draw[red, line width=0.7pt] (0.708,2.667) circle (3.0pt);
\draw[blue, line width=0.7pt] (1.416,3.556) circle (3.0pt);
\draw[blue, line width=0.7pt] (1.416,3.111) circle (3.0pt);
\draw[blue, line width=0.7pt] (0.708,1.333) circle (3.0pt);
\draw[blue, line width=0.7pt] (0.708,0.889) circle (3.0pt);
\end{tikzpicture}
\vskip0.1cm
\textbf{$S_{18,12}$}
\end{minipage}
\hfill
\begin{minipage}[t]{0.62\textwidth}
For this tree,
\[
P_T(x)=(1+x)^{12}A(y),\qquad A(y)=1 + 6y + 10y^2 + 6y^3 + y^4.
\]

Each circled color marks one admissible root orbit. If $r$ belongs to the orbit shown in that color, then $P_{T-r}(x)=(1+x)^{12}B(y)$ with $B(y)$ as listed below.
\vskip0.2cm
\begin{center}
\small
\renewcommand{\arraystretch}{1.15}
\begin{tabular}{@{}cll@{}}
\toprule
mark & orbit size & $B(y)$\\
\midrule
\orbmark{red} & 2 & $1 + 5y + 8y^2 + 5y^3 + y^4$\\
\orbmark{blue} & 4 & $1 + 5y + 6y^2 + 2y^3$\\
\bottomrule
\end{tabular}
\end{center}
\end{minipage}
\par\medskip
 
\vskip0.6cm
\begin{minipage}[t]{0.34\textwidth}
\vskip0.3cm
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,1.111) -- (0.708,2.000);
\draw[line width=0.35pt] (0.000,1.111) -- (0.708,1.333);
\draw[line width=0.35pt] (0.000,1.111) -- (0.708,0.889);
\draw[line width=0.35pt] (0.000,1.111) -- (0.708,0.444);
\draw[line width=0.35pt] (0.000,1.111) -- (0.708,0.000);
\draw[line width=0.35pt] (0.708,3.111) -- (0.000,1.111);
\draw[line width=0.35pt] (0.708,3.111) -- (1.416,3.778);
\draw[line width=0.35pt] (0.708,3.111) -- (1.416,3.333);
\draw[line width=0.35pt] (0.708,3.111) -- (1.416,2.889);
\draw[line width=0.35pt] (1.416,3.778) -- (2.123,4.000);
\draw[line width=0.35pt] (1.416,3.778) -- (2.123,3.556);
\draw[line width=0.35pt] (0.708,2.000) -- (1.416,2.444);
\draw[line width=0.35pt] (0.708,2.000) -- (1.416,2.000);
\draw[line width=0.35pt] (0.708,1.333) -- (1.416,1.556);
\draw[line width=0.35pt] (0.708,1.333) -- (1.416,1.111);
\draw[line width=0.35pt] (0.708,0.889) -- (1.416,0.667);
\draw[line width=0.35pt] (0.708,0.889) -- (1.416,0.222);
\fill (0.000,1.111) circle (1.1pt);
\fill (0.708,3.111) circle (1.1pt);
\fill (1.416,3.778) circle (1.1pt);
\fill (2.123,4.000) circle (1.1pt);
\fill (2.123,3.556) circle (1.1pt);
\fill (1.416,3.333) circle (1.1pt);
\fill (1.416,2.889) circle (1.1pt);
\fill (0.708,2.000) circle (1.1pt);
\fill (1.416,2.444) circle (1.1pt);
\fill (1.416,2.000) circle (1.1pt);
\fill (0.708,1.333) circle (1.1pt);
\fill (1.416,1.556) circle (1.1pt);
\fill (1.416,1.111) circle (1.1pt);
\fill (0.708,0.889) circle (1.1pt);
\fill (1.416,0.667) circle (1.1pt);
\fill (1.416,0.222) circle (1.1pt);
\fill (0.708,0.444) circle (1.1pt);
\fill (0.708,0.000) circle (1.1pt);
\draw[red, line width=0.7pt] (0.708,3.111) circle (3.0pt);
\draw[blue, line width=0.7pt] (0.000,1.111) circle (3.0pt);
\draw[orange, line width=0.7pt] (1.416,3.778) circle (3.0pt);
\draw[purple, line width=0.7pt] (0.708,2.000) circle (3.0pt);
\draw[purple, line width=0.7pt] (0.708,1.333) circle (3.0pt);
\draw[purple, line width=0.7pt] (0.708,0.889) circle (3.0pt);
\end{tikzpicture}
\vskip0.1cm
\textbf{$S_{18,14}$}
\end{minipage}
\hfill
\begin{minipage}[t]{0.62\textwidth}

For this tree,
\[
P_T(x)=(1+x)^{12}A(y),\qquad A(y)=1 + 6y + 10y^2 + 7y^3 + 2y^4.
\]

Each circled color marks one admissible root orbit. If $r$ belongs to the orbit shown in that color, then $P_{T-r}(x)=(1+x)^{12}B(y)$ with $B(y)$ as listed below.
\vskip0.2cm
\begin{center}
\small
\renewcommand{\arraystretch}{1.15}
\begin{tabular}{@{}cll@{}}
\toprule
mark & orbit size & $B(y)$\\
\midrule
\orbmark{red} & 1 & $1 + 5y + 7y^2 + 4y^3 + y^4$\\
\orbmark{blue} & 1 & $1 + 5y + 9y^2 + 7y^3 + 2y^4$\\
\orbmark{orange} & 1 & $1 + 5y + 6y^2 + 4y^3 + y^4$\\
\orbmark{purple} & 3 & $1 + 5y + 6y^2 + 2y^3$\\
\bottomrule
\end{tabular}
\end{center}
\end{minipage}
\par\medskip
 
\vskip0.6cm
\begin{minipage}[t]{0.34\textwidth}
\vskip0.3cm
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,1.333) -- (0.708,2.667);
\draw[line width=0.35pt] (0.000,1.333) -- (0.708,1.778);
\draw[line width=0.35pt] (0.000,1.333) -- (0.708,1.333);
\draw[line width=0.35pt] (0.000,1.333) -- (0.708,0.889);
\draw[line width=0.35pt] (0.000,1.333) -- (0.708,0.444);
\draw[line width=0.35pt] (0.000,1.333) -- (0.708,0.000);
\draw[line width=0.35pt] (0.708,3.556) -- (0.000,1.333);
\draw[line width=0.35pt] (0.708,3.556) -- (1.416,4.000);
\draw[line width=0.35pt] (0.708,3.556) -- (1.416,3.556);
\draw[line width=0.35pt] (0.708,2.667) -- (1.416,3.111);
\draw[line width=0.35pt] (0.708,2.667) -- (1.416,2.667);
\draw[line width=0.35pt] (0.708,1.778) -- (1.416,2.222);
\draw[line width=0.35pt] (0.708,1.778) -- (1.416,1.778);
\draw[line width=0.35pt] (0.708,1.333) -- (1.416,1.333);
\draw[line width=0.35pt] (0.708,1.333) -- (1.416,0.889);
\draw[line width=0.35pt] (0.708,0.889) -- (1.416,0.444);
\draw[line width=0.35pt] (0.708,0.889) -- (1.416,0.000);
\fill (0.000,1.333) circle (1.1pt);
\fill (0.708,3.556) circle (1.1pt);
\fill (1.416,4.000) circle (1.1pt);
\fill (1.416,3.556) circle (1.1pt);
\fill (0.708,2.667) circle (1.1pt);
\fill (1.416,3.111) circle (1.1pt);
\fill (1.416,2.667) circle (1.1pt);
\fill (0.708,1.778) circle (1.1pt);
\fill (1.416,2.222) circle (1.1pt);
\fill (1.416,1.778) circle (1.1pt);
\fill (0.708,1.333) circle (1.1pt);
\fill (1.416,1.333) circle (1.1pt);
\fill (1.416,0.889) circle (1.1pt);
\fill (0.708,0.889) circle (1.1pt);
\fill (1.416,0.444) circle (1.1pt);
\fill (1.416,0.000) circle (1.1pt);
\fill (0.708,0.444) circle (1.1pt);
\fill (0.708,0.000) circle (1.1pt);
\draw[red, line width=0.7pt] (0.708,3.556) circle (3.0pt);
\draw[red, line width=0.7pt] (0.708,2.667) circle (3.0pt);
\draw[red, line width=0.7pt] (0.708,1.778) circle (3.0pt);
\draw[red, line width=0.7pt] (0.708,1.333) circle (3.0pt);
\draw[red, line width=0.7pt] (0.708,0.889) circle (3.0pt);
\draw[blue, line width=0.7pt] (0.000,1.333) circle (3.0pt);
\end{tikzpicture}
\vskip0.1cm
\textbf{$S_{18,15}$}
\end{minipage}
\hfill
\begin{minipage}[t]{0.62\textwidth}
For this tree,
\[
P_T(x)=(1+x)^{12}A(y),\qquad A(y)=1 + 6y + 10y^2 + 10y^3 + 5y^4 + y^5.
\]

Each circled color marks one admissible root orbit. If $r$ belongs to the orbit shown in that color, then $P_{T-r}(x)=(1+x)^{12}B(y)$ with $B(y)$ as listed below.
\vskip0.2cm
\begin{center}
\small
\renewcommand{\arraystretch}{1.15}
\begin{tabular}{@{}cll@{}}
\toprule
mark & orbit size & $B(y)$\\
\midrule
\orbmark{red} & 5 & $1 + 5y + 6y^2 + 4y^3 + y^4$\\
\orbmark{blue} & 1 & $1 + 5y + 10y^2 + 10y^3 + 5y^4 + y^5$\\
\bottomrule
\end{tabular}
\end{center}
\end{minipage}
\par\medskip
 
\medskip
\vspace{0.5em}

\subsection*{Order 19}
There is 1 underlying tree of order 19 that is $\gamma$-admissible for at least one choice of root.

\begin{minipage}[t]{0.34\textwidth}
\vskip0.3cm
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,1.429) -- (0.910,1.714);
\draw[line width=0.35pt] (0.000,1.429) -- (0.910,1.143);
\draw[line width=0.35pt] (0.000,1.429) -- (0.910,0.571);
\draw[line width=0.35pt] (0.910,3.429) -- (0.000,1.429);
\draw[line width=0.35pt] (0.910,3.429) -- (1.820,4.000);
\draw[line width=0.35pt] (0.910,3.429) -- (1.820,3.429);
\draw[line width=0.35pt] (1.820,4.000) -- (2.730,4.000);
\draw[line width=0.35pt] (2.730,4.000) -- (3.640,4.000);
\draw[line width=0.35pt] (0.910,1.714) -- (1.820,2.857);
\draw[line width=0.35pt] (0.910,1.714) -- (1.820,2.286);
\draw[line width=0.35pt] (0.910,1.714) -- (1.820,1.714);
\draw[line width=0.35pt] (0.910,1.714) -- (1.820,1.143);
\draw[line width=0.35pt] (0.910,1.714) -- (1.820,0.571);
\draw[line width=0.35pt] (0.910,1.714) -- (1.820,0.000);
\draw[line width=0.35pt] (1.820,2.857) -- (2.730,3.429);
\draw[line width=0.35pt] (1.820,2.857) -- (2.730,2.857);
\draw[line width=0.35pt] (1.820,2.286) -- (2.730,2.286);
\draw[line width=0.35pt] (1.820,2.286) -- (2.730,1.714);
\fill (0.000,1.429) circle (1.1pt);
\fill (0.910,3.429) circle (1.1pt);
\fill (1.820,4.000) circle (1.1pt);
\fill (2.730,4.000) circle (1.1pt);
\fill (3.640,4.000) circle (1.1pt);
\fill (1.820,3.429) circle (1.1pt);
\fill (0.910,1.714) circle (1.1pt);
\fill (1.820,2.857) circle (1.1pt);
\fill (2.730,3.429) circle (1.1pt);
\fill (2.730,2.857) circle (1.1pt);
\fill (1.820,2.286) circle (1.1pt);
\fill (2.730,2.286) circle (1.1pt);
\fill (2.730,1.714) circle (1.1pt);
\fill (1.820,1.714) circle (1.1pt);
\fill (1.820,1.143) circle (1.1pt);
\fill (1.820,0.571) circle (1.1pt);
\fill (1.820,0.000) circle (1.1pt);
\fill (0.910,1.143) circle (1.1pt);
\fill (0.910,0.571) circle (1.1pt);
\draw[red, line width=0.7pt] (0.000,1.429) circle (3.0pt);
\end{tikzpicture}
\vskip0.1cm
\textbf{$S_{19,6}$}
\end{minipage}
\hfill
\begin{minipage}[t]{0.62\textwidth}
This is the tree denoted $R_{19}$ in the main text. 
For this tree,
\[
P_T(x)=(1+x)^{13}A(y),\qquad A(y)=1 + 6y + 9y^2 + 4y^3 + y^4.
\]

Each circled color marks one admissible root orbit. If $r$ belongs to the orbit shown in that color, then $P_{T-r}(x)=(1+x)^{13}B(y)$ with $B(y)$ as listed below.
\vskip0.2cm
\begin{center}
\small
\renewcommand{\arraystretch}{1.15}
\begin{tabular}{@{}cll@{}}
\toprule
mark & orbit size & $B(y)$\\
\midrule
\orbmark{red} & 1 & $1 + 5y + 6y^2 + y^3$\\
\bottomrule
\end{tabular}
\end{center}
\end{minipage}
\par\medskip
 
\medskip
\vspace{0.5em}

\subsection*{Order 20}
There is 1 underlying tree of order 20 that is $\gamma$-admissible for at least one choice of root.

\begin{minipage}[t]{0.34\textwidth}
\vskip0.3cm
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.800,1.126) -- (1.600,1.256);
\draw[line width=0.35pt] (0.000,0.502) -- (0.800,1.126);
\draw[line width=0.35pt] (0.000,0.502) -- (0.800,0.502);
\draw[line width=0.35pt] (0.000,0.502) -- (0.800,0.000);
\draw[line width=0.35pt] (0.800,0.502) -- (1.600,0.502);
\draw[line width=0.35pt] (0.800,0.502) -- (1.600,0.000);
\draw[line width=0.35pt] (1.600,0.502) -- (2.400,0.251);
\draw[line width=0.35pt] (2.400,0.251) -- (3.200,0.251);
\draw[line width=0.35pt] (1.600,1.256) -- (2.400,2.512);
\draw[line width=0.35pt] (1.600,1.256) -- (2.400,1.758);
\draw[line width=0.35pt] (1.600,1.256) -- (2.400,1.256);
\draw[line width=0.35pt] (1.600,1.256) -- (2.400,0.753);
\draw[line width=0.35pt] (2.400,2.512) -- (3.200,3.265);
\draw[line width=0.35pt] (2.400,2.512) -- (3.200,2.763);
\draw[line width=0.35pt] (2.400,2.512) -- (3.200,2.260);
\draw[line width=0.35pt] (3.200,3.265) -- (4.000,3.516);
\draw[line width=0.35pt] (3.200,3.265) -- (4.000,3.014);
\draw[line width=0.35pt] (2.400,1.758) -- (3.200,1.758);
\draw[line width=0.35pt] (2.400,1.758) -- (3.200,1.256);
\fill (0.800,1.126) circle (1.1pt);
\fill (0.000,0.502) circle (1.1pt);
\fill (0.800,0.502) circle (1.1pt);
\fill (1.600,0.502) circle (1.1pt);
\fill (2.400,0.251) circle (1.1pt);
\fill (3.200,0.251) circle (1.1pt);
\fill (1.600,0.000) circle (1.1pt);
\fill (0.800,0.000) circle (1.1pt);
\fill (1.600,1.256) circle (1.1pt);
\fill (2.400,2.512) circle (1.1pt);
\fill (3.200,3.265) circle (1.1pt);
\fill (4.000,3.516) circle (1.1pt);
\fill (4.000,3.014) circle (1.1pt);
\fill (3.200,2.763) circle (1.1pt);
\fill (3.200,2.260) circle (1.1pt);
\fill (2.400,1.758) circle (1.1pt);
\fill (3.200,1.758) circle (1.1pt);
\fill (3.200,1.256) circle (1.1pt);
\fill (2.400,1.256) circle (1.1pt);
\fill (2.400,0.753) circle (1.1pt);
\draw[red, line width=0.7pt] (0.000,0.502) circle (3.0pt);
\end{tikzpicture}
\vskip0.1cm
\textbf{$S_{20,9}$}
\end{minipage}
\hfill
\begin{minipage}[t]{0.62\textwidth}
This is the tree denoted $R_{20}$ in the main text. 
For this tree,
\[
P_T(x)=(1+x)^{13}A(y),\qquad A(y)=1 + 7y + 16y^2 + 14y^3 + 4y^4.
\]

Each circled color marks one admissible root orbit. If $r$ belongs to the orbit shown in that color, then $P_{T-r}(x)=(1+x)^{13}B(y)$ with $B(y)$ as listed below.
\vskip0.2cm
\begin{center}
\small
\renewcommand{\arraystretch}{1.15}
\begin{tabular}{@{}cll@{}}
\toprule
mark & orbit size & $B(y)$\\
\midrule
\orbmark{red} & 1 & $1 + 6y + 11y^2 + 7y^3 + y^4$\\
\bottomrule
\end{tabular}
\end{center}
\end{minipage}
\par\medskip
 
\medskip
\vspace{0.5em}

\subsection*{Order 21}
There are 14 underlying trees of order 21 that are $\gamma$-admissible for at least one choice of root.

\begin{minipage}[t]{0.34\textwidth}
\vskip0.3cm
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.888) -- (0.942,1.184);
\draw[line width=0.35pt] (0.000,0.888) -- (0.942,0.592);
\draw[line width=0.35pt] (0.000,0.888) -- (0.942,0.000);
\draw[line width=0.35pt] (0.942,2.071) -- (0.000,0.888);
\draw[line width=0.35pt] (0.942,2.071) -- (1.885,3.112);
\draw[line width=0.35pt] (0.942,2.071) -- (1.885,2.521);
\draw[line width=0.35pt] (0.942,2.071) -- (1.885,1.929);
\draw[line width=0.35pt] (1.885,3.112) -- (2.827,3.704);
\draw[line width=0.35pt] (1.885,3.112) -- (2.827,3.112);
\draw[line width=0.35pt] (1.885,3.112) -- (2.827,2.521);
\draw[line width=0.35pt] (2.827,3.704) -- (3.770,4.000);
\draw[line width=0.35pt] (2.827,3.704) -- (3.770,3.408);
\draw[line width=0.35pt] (0.942,1.184) -- (1.885,1.337);
\draw[line width=0.35pt] (0.942,1.184) -- (1.885,0.745);
\draw[line width=0.35pt] (0.942,1.184) -- (1.885,0.153);
\draw[line width=0.35pt] (1.885,1.337) -- (2.827,1.929);
\draw[line width=0.35pt] (1.885,1.337) -- (2.827,1.337);
\draw[line width=0.35pt] (1.885,1.337) -- (2.827,0.745);
\draw[line width=0.35pt] (2.827,1.929) -- (3.770,2.225);
\draw[line width=0.35pt] (2.827,1.929) -- (3.770,1.633);
\fill (0.000,0.888) circle (1.1pt);
\fill (0.942,2.071) circle (1.1pt);
\fill (1.885,3.112) circle (1.1pt);
\fill (2.827,3.704) circle (1.1pt);
\fill (3.770,4.000) circle (1.1pt);
\fill (3.770,3.408) circle (1.1pt);
\fill (2.827,3.112) circle (1.1pt);
\fill (2.827,2.521) circle (1.1pt);
\fill (1.885,2.521) circle (1.1pt);
\fill (1.885,1.929) circle (1.1pt);
\fill (0.942,1.184) circle (1.1pt);
\fill (1.885,1.337) circle (1.1pt);
\fill (2.827,1.929) circle (1.1pt);
\fill (3.770,2.225) circle (1.1pt);
\fill (3.770,1.633) circle (1.1pt);
\fill (2.827,1.337) circle (1.1pt);
\fill (2.827,0.745) circle (1.1pt);
\fill (1.885,0.745) circle (1.1pt);
\fill (1.885,0.153) circle (1.1pt);
\fill (0.942,0.592) circle (1.1pt);
\fill (0.942,0.000) circle (1.1pt);
\draw[red, line width=0.7pt] (0.942,2.071) circle (3.0pt);
\draw[red, line width=0.7pt] (0.942,1.184) circle (3.0pt);
\draw[blue, line width=0.7pt] (0.000,0.888) circle (3.0pt);
\draw[orange, line width=0.7pt] (1.885,3.112) circle (3.0pt);
\draw[orange, line width=0.7pt] (1.885,1.337) circle (3.0pt);
\draw[purple, line width=0.7pt] (2.827,3.704) circle (3.0pt);
\draw[purple, line width=0.7pt] (2.827,1.929) circle (3.0pt);
\end{tikzpicture}
\vskip0.1cm
\textbf{$S_{21,6}$}
\end{minipage}
\hfill
\begin{minipage}[t]{0.62\textwidth}
For this tree,
\[
P_T(x)=(1+x)^{14}A(y),\qquad A(y)=1 + 7y + 15y^2 + 10y^3 + y^4.
\]

Each circled color marks one admissible root orbit. If $r$ belongs to the orbit shown in that color, then $P_{T-r}(x)=(1+x)^{14}B(y)$ with $B(y)$ as listed below.
\vskip0.2cm
\begin{center}
\small
\renewcommand{\arraystretch}{1.15}
\begin{tabular}{@{}cll@{}}
\toprule
mark & orbit size & $B(y)$\\
\midrule
\orbmark{red} & 2 & $1 + 6y + 11y^2 + 6y^3$\\
\orbmark{blue} & 1 & $1 + 6y + 11y^2 + 6y^3 + y^4$\\
\orbmark{orange} & 2 & $1 + 6y + 11y^2 + 7y^3 + y^4$\\
\orbmark{purple} & 2 & $1 + 6y + 10y^2 + 4y^3$\\
\bottomrule
\end{tabular}
\end{center}
\end{minipage}
\par\medskip
 
\vskip0.6cm

\begin{minipage}[t]{0.34\textwidth}
\vskip0.3cm
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,1.176) -- (0.749,1.882);
\draw[line width=0.35pt] (0.000,1.176) -- (0.749,1.412);
\draw[line width=0.35pt] (0.000,1.176) -- (0.749,0.941);
\draw[line width=0.35pt] (0.000,1.176) -- (0.749,0.471);
\draw[line width=0.35pt] (0.000,1.176) -- (0.749,0.000);
\draw[line width=0.35pt] (0.749,2.588) -- (0.000,1.176);
\draw[line width=0.35pt] (0.749,2.588) -- (1.499,2.824);
\draw[line width=0.35pt] (1.499,2.824) -- (2.248,3.294);
\draw[line width=0.35pt] (1.499,2.824) -- (2.248,2.824);
\draw[line width=0.35pt] (2.248,3.294) -- (2.998,3.765);
\draw[line width=0.35pt] (2.248,3.294) -- (2.998,3.294);
\draw[line width=0.35pt] (2.248,3.294) -- (2.998,2.824);
\draw[line width=0.35pt] (2.998,3.765) -- (3.747,4.000);
\draw[line width=0.35pt] (2.998,3.765) -- (3.747,3.529);
\draw[line width=0.35pt] (0.749,1.882) -- (1.499,2.353);
\draw[line width=0.35pt] (0.749,1.882) -- (1.499,1.882);
\draw[line width=0.35pt] (1.499,2.353) -- (2.248,2.353);
\draw[line width=0.35pt] (2.248,2.353) -- (2.998,2.353);
\draw[line width=0.35pt] (0.749,1.412) -- (1.499,1.412);
\draw[line width=0.35pt] (0.749,1.412) -- (1.499,0.941);
\fill (0.000,1.176) circle (1.1pt);
\fill (0.749,2.588) circle (1.1pt);
\fill (1.499,2.824) circle (1.1pt);
\fill (2.248,3.294) circle (1.1pt);
\fill (2.998,3.765) circle (1.1pt);
\fill (3.747,4.000) circle (1.1pt);
\fill (3.747,3.529) circle (1.1pt);
\fill (2.998,3.294) circle (1.1pt);
\fill (2.998,2.824) circle (1.1pt);
\fill (2.248,2.824) circle (1.1pt);
\fill (0.749,1.882) circle (1.1pt);
\fill (1.499,2.353) circle (1.1pt);
\fill (2.248,2.353) circle (1.1pt);
\fill (2.998,2.353) circle (1.1pt);
\fill (1.499,1.882) circle (1.1pt);
\fill (0.749,1.412) circle (1.1pt);
\fill (1.499,1.412) circle (1.1pt);
\fill (1.499,0.941) circle (1.1pt);
\fill (0.749,0.941) circle (1.1pt);
\fill (0.749,0.471) circle (1.1pt);
\fill (0.749,0.000) circle (1.1pt);
\draw[red, line width=0.7pt] (2.248,3.294) circle (3.0pt);
\end{tikzpicture}
\vskip0.1cm
\textbf{$S_{21,7}$}
\end{minipage}
\hfill
\begin{minipage}[t]{0.62\textwidth}
For this tree,
\[
P_T(x)=(1+x)^{14}A(y),\qquad A(y)=1 + 7y + 15y^2 + 10y^3 + y^4.
\]

Each circled color marks one admissible root orbit. If $r$ belongs to the orbit shown in that color, then $P_{T-r}(x)=(1+x)^{14}B(y)$ with $B(y)$ as listed below.
\vskip0.2cm
\begin{center}
\small
\renewcommand{\arraystretch}{1.15}
\begin{tabular}{@{}cll@{}}
\toprule
mark & orbit size & $B(y)$\\
\midrule
\orbmark{red} & 1 & $1 + 6y + 11y^2 + 8y^3 + 2y^4$\\
\bottomrule
\end{tabular}
\end{center}
\end{minipage}
\par\medskip


\vskip0.6cm
\begin{minipage}[t]{0.34\textwidth}
\vskip0.2cm
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.971) -- (0.773,1.699);
\draw[line width=0.35pt] (0.000,0.971) -- (0.773,0.971);
\draw[line width=0.35pt] (0.000,0.971) -- (0.773,0.485);
\draw[line width=0.35pt] (0.000,0.971) -- (0.773,0.000);
\draw[line width=0.35pt] (0.773,3.155) -- (0.000,0.971);
\draw[line width=0.35pt] (0.773,3.155) -- (1.546,3.883);
\draw[line width=0.35pt] (0.773,3.155) -- (1.546,3.398);
\draw[line width=0.35pt] (0.773,3.155) -- (1.546,2.912);
\draw[line width=0.35pt] (1.546,3.883) -- (2.319,4.000);
\draw[line width=0.35pt] (1.546,3.883) -- (2.319,3.515);
\draw[line width=0.35pt] (0.773,1.699) -- (1.546,2.427);
\draw[line width=0.35pt] (0.773,1.699) -- (1.546,1.942);
\draw[line width=0.35pt] (0.773,1.699) -- (1.546,1.456);
\draw[line width=0.35pt] (1.546,2.427) -- (2.319,2.787);
\draw[line width=0.35pt] (1.546,2.427) -- (2.319,2.301);
\draw[line width=0.35pt] (0.773,0.971) -- (1.546,0.971);
\draw[line width=0.35pt] (0.773,0.971) -- (1.546,0.485);
\draw[line width=0.35pt] (0.773,0.971) -- (1.546,0.000);
\draw[line width=0.35pt] (1.546,0.971) -- (2.319,1.213);
\draw[line width=0.35pt] (1.546,0.971) -- (2.319,0.728);
\fill (0.000,0.971) circle (1.1pt);
\fill (0.773,3.155) circle (1.1pt);
\fill (1.546,3.883) circle (1.1pt);
\fill (2.319,4.000) circle (1.1pt);
\fill (2.319,3.515) circle (1.1pt);
\fill (1.546,3.398) circle (1.1pt);
\fill (1.546,2.912) circle (1.1pt);
\fill (0.773,1.699) circle (1.1pt);
\fill (1.546,2.427) circle (1.1pt);
\fill (2.319,2.787) circle (1.1pt);
\fill (2.319,2.301) circle (1.1pt);
\fill (1.546,1.942) circle (1.1pt);
\fill (1.546,1.456) circle (1.1pt);
\fill (0.773,0.971) circle (1.1pt);
\fill (1.546,0.971) circle (1.1pt);
\fill (2.319,1.213) circle (1.1pt);
\fill (2.319,0.728) circle (1.1pt);
\fill (1.546,0.485) circle (1.1pt);
\fill (1.546,0.000) circle (1.1pt);
\fill (0.773,0.485) circle (1.1pt);
\fill (0.773,0.000) circle (1.1pt);
\draw[red, line width=0.7pt] (0.773,3.155) circle (3.0pt);
\draw[red, line width=0.7pt] (0.773,1.699) circle (3.0pt);
\draw[red, line width=0.7pt] (0.773,0.971) circle (3.0pt);
\draw[blue, line width=0.7pt] (0.000,0.971) circle (3.0pt);
\draw[orange, line width=0.7pt] (1.546,3.883) circle (3.0pt);
\draw[orange, line width=0.7pt] (1.546,2.427) circle (3.0pt);
\draw[orange, line width=0.7pt] (1.546,0.971) circle (3.0pt);
\end{tikzpicture}
\vskip0.1cm
\textbf{$S_{21,8}$}
\end{minipage}
\hfill
\begin{minipage}[t]{0.62\textwidth}
For this tree,
\[
P_T(x)=(1+x)^{14}A(y),\qquad A(y)=1 + 7y + 15y^2 + 11y^3 + y^4.
\]

Each circled color marks one admissible root orbit. If $r$ belongs to the orbit shown in that color, then $P_{T-r}(x)=(1+x)^{14}B(y)$ with $B(y)$ as listed below.
\vskip0.2cm
\begin{center}
\small
\renewcommand{\arraystretch}{1.15}
\begin{tabular}{@{}cll@{}}
\toprule
mark & orbit size & $B(y)$\\
\midrule
\orbmark{red} & 3 & $1 + 6y + 11y^2 + 7y^3 + y^4$\\
\orbmark{blue} & 1 & $1 + 6y + 12y^2 + 8y^3$\\
\orbmark{orange} & 3 & $1 + 6y + 10y^2 + 5y^3$\\
\bottomrule
\end{tabular}
\end{center}
\end{minipage}
\par\medskip
 
\vskip0.6cm

\begin{minipage}[t]{0.34\textwidth}
\vskip0.3cm
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.866) -- (0.689,1.403);
\draw[line width=0.35pt] (0.000,0.866) -- (0.689,0.866);
\draw[line width=0.35pt] (0.000,0.866) -- (0.689,0.433);
\draw[line width=0.35pt] (0.000,0.866) -- (0.689,0.000);
\draw[line width=0.35pt] (0.689,2.701) -- (0.000,0.866);
\draw[line width=0.35pt] (0.689,2.701) -- (1.379,3.351);
\draw[line width=0.35pt] (0.689,2.701) -- (1.379,2.918);
\draw[line width=0.35pt] (0.689,2.701) -- (1.379,2.485);
\draw[line width=0.35pt] (1.379,3.351) -- (2.068,3.784);
\draw[line width=0.35pt] (1.379,3.351) -- (2.068,3.351);
\draw[line width=0.35pt] (1.379,3.351) -- (2.068,2.918);
\draw[line width=0.35pt] (2.068,3.784) -- (2.758,4.000);
\draw[line width=0.35pt] (2.068,3.784) -- (2.758,3.567);
\draw[line width=0.35pt] (0.689,1.403) -- (1.379,2.052);
\draw[line width=0.35pt] (0.689,1.403) -- (1.379,1.619);
\draw[line width=0.35pt] (0.689,1.403) -- (1.379,1.186);
\draw[line width=0.35pt] (1.379,2.052) -- (2.068,2.269);
\draw[line width=0.35pt] (1.379,2.052) -- (2.068,1.836);
\draw[line width=0.35pt] (0.689,0.866) -- (1.379,0.754);
\draw[line width=0.35pt] (0.689,0.866) -- (1.379,0.321);
\fill (0.000,0.866) circle (1.1pt);
\fill (0.689,2.701) circle (1.1pt);
\fill (1.379,3.351) circle (1.1pt);
\fill (2.068,3.784) circle (1.1pt);
\fill (2.758,4.000) circle (1.1pt);
\fill (2.758,3.567) circle (1.1pt);
\fill (2.068,3.351) circle (1.1pt);
\fill (2.068,2.918) circle (1.1pt);
\fill (1.379,2.918) circle (1.1pt);
\fill (1.379,2.485) circle (1.1pt);
\fill (0.689,1.403) circle (1.1pt);
\fill (1.379,2.052) circle (1.1pt);
\fill (2.068,2.269) circle (1.1pt);
\fill (2.068,1.836) circle (1.1pt);
\fill (1.379,1.619) circle (1.1pt);
\fill (1.379,1.186) circle (1.1pt);
\fill (0.689,0.866) circle (1.1pt);
\fill (1.379,0.754) circle (1.1pt);
\fill (1.379,0.321) circle (1.1pt);
\fill (0.689,0.433) circle (1.1pt);
\fill (0.689,0.000) circle (1.1pt);
\draw[red, line width=0.7pt] (0.689,2.701) circle (3.0pt);
\draw[blue, line width=0.7pt] (0.000,0.866) circle (3.0pt);
\draw[orange, line width=0.7pt] (1.379,3.351) circle (3.0pt);
\draw[purple, line width=0.7pt] (2.068,3.784) circle (3.0pt);
\draw[teal, line width=0.7pt] (0.689,1.403) circle (3.0pt);
\draw[magenta, line width=0.7pt] (1.379,2.052) circle (3.0pt);
\draw[olive, line width=0.7pt] (0.689,0.866) circle (3.0pt);
\end{tikzpicture}
\vskip0.1cm
\textbf{$S_{21,9}$}
\end{minipage}
\hfill
\begin{minipage}[t]{0.62\textwidth}
For this tree,
\[
P_T(x)=(1+x)^{14}A(y),\qquad A(y)=1 + 7y + 15y^2 + 11y^3 + 2y^4.
\]

Each circled color marks one admissible root orbit. If $r$ belongs to the orbit shown in that color, then $P_{T-r}(x)=(1+x)^{14}B(y)$ with $B(y)$ as listed below.
\vskip0.2cm
\begin{center}
\small
\renewcommand{\arraystretch}{1.15}
\begin{tabular}{@{}cll@{}}
\toprule
mark & orbit size & $B(y)$\\
\midrule
\orbmark{red} & 1 & $1 + 6y + 11y^2 + 6y^3$\\
\orbmark{blue} & 1 & $1 + 6y + 12y^2 + 9y^3 + 2y^4$\\
\orbmark{orange} & 1 & $1 + 6y + 11y^2 + 8y^3 + 2y^4$\\
\orbmark{purple} & 1 & $1 + 6y + 10y^2 + 5y^3$\\
\orbmark{teal} & 1 & $1 + 6y + 11y^2 + 7y^3 + y^4$\\
\orbmark{magenta} & 1 & $1 + 6y + 10y^2 + 5y^3 + y^4$\\
\orbmark{olive} & 1 & $1 + 6y + 10y^2 + 4y^3$\\
\bottomrule
\end{tabular}
\end{center}
\end{minipage}
\par\medskip
 
\vskip0.6cm

\begin{minipage}[t]{0.34\textwidth}
\vskip0.3cm
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.800) -- (0.849,1.067);
\draw[line width=0.35pt] (0.000,0.800) -- (0.849,0.533);
\draw[line width=0.35pt] (0.000,0.800) -- (0.849,0.000);
\draw[line width=0.35pt] (0.849,2.400) -- (0.000,0.800);
\draw[line width=0.35pt] (0.849,2.400) -- (1.699,3.200);
\draw[line width=0.35pt] (0.849,2.400) -- (1.699,2.667);
\draw[line width=0.35pt] (0.849,2.400) -- (1.699,2.133);
\draw[line width=0.35pt] (1.699,3.200) -- (2.548,3.733);
\draw[line width=0.35pt] (1.699,3.200) -- (2.548,3.200);
\draw[line width=0.35pt] (1.699,3.200) -- (2.548,2.667);
\draw[line width=0.35pt] (2.548,3.733) -- (3.398,4.000);
\draw[line width=0.35pt] (2.548,3.733) -- (3.398,3.467);
\draw[line width=0.35pt] (0.849,1.067) -- (1.699,1.600);
\draw[line width=0.35pt] (0.849,1.067) -- (1.699,1.067);
\draw[line width=0.35pt] (0.849,1.067) -- (1.699,0.533);
\draw[line width=0.35pt] (0.849,1.067) -- (1.699,0.000);
\draw[line width=0.35pt] (1.699,1.600) -- (2.548,2.133);
\draw[line width=0.35pt] (1.699,1.600) -- (2.548,1.600);
\draw[line width=0.35pt] (1.699,1.067) -- (2.548,1.067);
\draw[line width=0.35pt] (1.699,1.067) -- (2.548,0.533);
\fill (0.000,0.800) circle (1.1pt);
\fill (0.849,2.400) circle (1.1pt);
\fill (1.699,3.200) circle (1.1pt);
\fill (2.548,3.733) circle (1.1pt);
\fill (3.398,4.000) circle (1.1pt);
\fill (3.398,3.467) circle (1.1pt);
\fill (2.548,3.200) circle (1.1pt);
\fill (2.548,2.667) circle (1.1pt);
\fill (1.699,2.667) circle (1.1pt);
\fill (1.699,2.133) circle (1.1pt);
\fill (0.849,1.067) circle (1.1pt);
\fill (1.699,1.600) circle (1.1pt);
\fill (2.548,2.133) circle (1.1pt);
\fill (2.548,1.600) circle (1.1pt);
\fill (1.699,1.067) circle (1.1pt);
\fill (2.548,1.067) circle (1.1pt);
\fill (2.548,0.533) circle (1.1pt);
\fill (1.699,0.533) circle (1.1pt);
\fill (1.699,0.000) circle (1.1pt);
\fill (0.849,0.533) circle (1.1pt);
\fill (0.849,0.000) circle (1.1pt);
\draw[red, line width=0.7pt] (0.849,2.400) circle (3.0pt);
\draw[blue, line width=0.7pt] (0.000,0.800) circle (3.0pt);
\draw[orange, line width=0.7pt] (1.699,3.200) circle (3.0pt);
\draw[purple, line width=0.7pt] (2.548,3.733) circle (3.0pt);
\draw[teal, line width=0.7pt] (0.849,1.067) circle (3.0pt);
\draw[magenta, line width=0.7pt] (1.699,1.600) circle (3.0pt);
\draw[magenta, line width=0.7pt] (1.699,1.067) circle (3.0pt);
\end{tikzpicture}
\vskip0.1cm
\textbf{$S_{21,12}$}
\end{minipage}
\hfill
\begin{minipage}[t]{0.62\textwidth}

For this tree,
\[
P_T(x)=(1+x)^{14}A(y),\qquad A(y)=1 + 7y + 15y^2 + 11y^3 + 3y^4.
\]

Each circled color marks one admissible root orbit. If $r$ belongs to the orbit shown in that color, then $P_{T-r}(x)=(1+x)^{14}B(y)$ with $B(y)$ as listed below.
\vskip0.2cm
\begin{center}
\small
\renewcommand{\arraystretch}{1.15}
\begin{tabular}{@{}cll@{}}
\toprule
mark & orbit size & $B(y)$\\
\midrule
\orbmark{red} & 1 & $1 + 6y + 11y^2 + 7y^3 + 2y^4$\\
\orbmark{blue} & 1 & $1 + 6y + 11y^2 + 6y^3 + y^4$\\
\orbmark{orange} & 1 & $1 + 6y + 11y^2 + 8y^3 + 2y^4$\\
\orbmark{purple} & 1 & $1 + 6y + 10y^2 + 5y^3 + y^4$\\
\orbmark{teal} & 1 & $1 + 6y + 12y^2 + 10y^3 + 3y^4$\\
\orbmark{magenta} & 2 & $1 + 6y + 10y^2 + 4y^3$\\
\bottomrule
\end{tabular}
\end{center}
\end{minipage}
\par\medskip

\vskip0.6cm

\begin{minipage}[t]{0.34\textwidth}
\vskip0.3cm
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.821) -- (0.654,1.331);
\draw[line width=0.35pt] (0.000,0.821) -- (0.654,0.821);
\draw[line width=0.35pt] (0.000,0.821) -- (0.654,0.411);
\draw[line width=0.35pt] (0.000,0.821) -- (0.654,0.000);
\draw[line width=0.35pt] (0.654,2.768) -- (0.000,0.821);
\draw[line width=0.35pt] (0.654,2.768) -- (1.308,3.589);
\draw[line width=0.35pt] (0.654,2.768) -- (1.308,3.179);
\draw[line width=0.35pt] (0.654,2.768) -- (1.308,2.768);
\draw[line width=0.35pt] (0.654,2.768) -- (1.308,2.357);
\draw[line width=0.35pt] (1.308,3.589) -- (1.962,4.000);
\draw[line width=0.35pt] (1.308,3.589) -- (1.962,3.589);
\draw[line width=0.35pt] (1.308,3.179) -- (1.962,3.179);
\draw[line width=0.35pt] (1.308,3.179) -- (1.962,2.768);
\draw[line width=0.35pt] (0.654,1.331) -- (1.308,1.947);
\draw[line width=0.35pt] (0.654,1.331) -- (1.308,1.536);
\draw[line width=0.35pt] (0.654,1.331) -- (1.308,1.125);
\draw[line width=0.35pt] (1.308,1.947) -- (1.962,2.152);
\draw[line width=0.35pt] (1.308,1.947) -- (1.962,1.741);
\draw[line width=0.35pt] (0.654,0.821) -- (1.308,0.715);
\draw[line width=0.35pt] (0.654,0.821) -- (1.308,0.304);
\fill (0.000,0.821) circle (1.1pt);
\fill (0.654,2.768) circle (1.1pt);
\fill (1.308,3.589) circle (1.1pt);
\fill (1.962,4.000) circle (1.1pt);
\fill (1.962,3.589) circle (1.1pt);
\fill (1.308,3.179) circle (1.1pt);
\fill (1.962,3.179) circle (1.1pt);
\fill (1.962,2.768) circle (1.1pt);
\fill (1.308,2.768) circle (1.1pt);
\fill (1.308,2.357) circle (1.1pt);
\fill (0.654,1.331) circle (1.1pt);
\fill (1.308,1.947) circle (1.1pt);
\fill (1.962,2.152) circle (1.1pt);
\fill (1.962,1.741) circle (1.1pt);
\fill (1.308,1.536) circle (1.1pt);
\fill (1.308,1.125) circle (1.1pt);
\fill (0.654,0.821) circle (1.1pt);
\fill (1.308,0.715) circle (1.1pt);
\fill (1.308,0.304) circle (1.1pt);
\fill (0.654,0.411) circle (1.1pt);
\fill (0.654,0.000) circle (1.1pt);
\draw[red, line width=0.7pt] (0.654,2.768) circle (3.0pt);
\draw[blue, line width=0.7pt] (0.000,0.821) circle (3.0pt);
\draw[orange, line width=0.7pt] (1.308,3.589) circle (3.0pt);
\draw[orange, line width=0.7pt] (1.308,3.179) circle (3.0pt);
\draw[purple, line width=0.7pt] (0.654,1.331) circle (3.0pt);
\draw[teal, line width=0.7pt] (1.308,1.947) circle (3.0pt);
\draw[magenta, line width=0.7pt] (0.654,0.821) circle (3.0pt);
\end{tikzpicture}
\vskip0.1cm
\textbf{$S_{21,13}$}
\end{minipage}
\hfill
\begin{minipage}[t]{0.62\textwidth}
For this tree,
\[
P_T(x)=(1+x)^{14}A(y),\qquad A(y)=1 + 7y + 15y^2 + 12y^3 + 3y^4.
\]

Each circled color marks one admissible root orbit. If $r$ belongs to the orbit shown in that color, then $P_{T-r}(x)=(1+x)^{14}B(y)$ with $B(y)$ as listed below.
\vskip0.2cm
\begin{center}
\small
\renewcommand{\arraystretch}{1.15}
\begin{tabular}{@{}cll@{}}
\toprule
mark & orbit size & $B(y)$\\
\midrule
\orbmark{red} & 1 & $1 + 6y + 12y^2 + 10y^3 + 3y^4$\\
\orbmark{blue} & 1 & $1 + 6y + 12y^2 + 9y^3 + 2y^4$\\
\orbmark{orange} & 2 & $1 + 6y + 10y^2 + 5y^3$\\
\orbmark{purple} & 1 & $1 + 6y + 11y^2 + 8y^3 + 2y^4$\\
\orbmark{teal} & 1 & $1 + 6y + 10y^2 + 6y^3 + y^4$\\
\orbmark{magenta} & 1 & $1 + 6y + 10y^2 + 5y^3 + y^4$\\
\bottomrule
\end{tabular}
\end{center}
\end{minipage}
\par\medskip
 
\vskip0.6cm

\begin{minipage}[t]{0.34\textwidth}
\vskip0.3cm
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.632) -- (0.671,0.842);
\draw[line width=0.35pt] (0.000,0.632) -- (0.671,0.421);
\draw[line width=0.35pt] (0.000,0.632) -- (0.671,0.000);
\draw[line width=0.35pt] (0.671,1.895) -- (0.000,0.632);
\draw[line width=0.35pt] (0.671,1.895) -- (1.341,3.158);
\draw[line width=0.35pt] (0.671,1.895) -- (1.341,2.526);
\draw[line width=0.35pt] (0.671,1.895) -- (1.341,2.105);
\draw[line width=0.35pt] (0.671,1.895) -- (1.341,1.684);
\draw[line width=0.35pt] (0.671,1.895) -- (1.341,1.263);
\draw[line width=0.35pt] (1.341,3.158) -- (2.012,3.789);
\draw[line width=0.35pt] (1.341,3.158) -- (2.012,3.368);
\draw[line width=0.35pt] (1.341,3.158) -- (2.012,2.947);
\draw[line width=0.35pt] (2.012,3.789) -- (2.682,4.000);
\draw[line width=0.35pt] (2.012,3.789) -- (2.682,3.579);
\draw[line width=0.35pt] (1.341,2.526) -- (2.012,2.526);
\draw[line width=0.35pt] (1.341,2.526) -- (2.012,2.105);
\draw[line width=0.35pt] (0.671,0.842) -- (1.341,0.842);
\draw[line width=0.35pt] (0.671,0.842) -- (1.341,0.421);
\draw[line width=0.35pt] (1.341,0.842) -- (2.012,0.842);
\draw[line width=0.35pt] (2.012,0.842) -- (2.682,0.842);
\fill (0.000,0.632) circle (1.1pt);
\fill (0.671,1.895) circle (1.1pt);
\fill (1.341,3.158) circle (1.1pt);
\fill (2.012,3.789) circle (1.1pt);
\fill (2.682,4.000) circle (1.1pt);
\fill (2.682,3.579) circle (1.1pt);
\fill (2.012,3.368) circle (1.1pt);
\fill (2.012,2.947) circle (1.1pt);
\fill (1.341,2.526) circle (1.1pt);
\fill (2.012,2.526) circle (1.1pt);
\fill (2.012,2.105) circle (1.1pt);
\fill (1.341,2.105) circle (1.1pt);
\fill (1.341,1.684) circle (1.1pt);
\fill (1.341,1.263) circle (1.1pt);
\fill (0.671,0.842) circle (1.1pt);
\fill (1.341,0.842) circle (1.1pt);
\fill (2.012,0.842) circle (1.1pt);
\fill (2.682,0.842) circle (1.1pt);
\fill (1.341,0.421) circle (1.1pt);
\fill (0.671,0.421) circle (1.1pt);
\fill (0.671,0.000) circle (1.1pt);
\draw[red, line width=0.7pt] (0.000,0.632) circle (3.0pt);
\end{tikzpicture}
\vskip0.1cm
\textbf{$S_{21,14}$}
\end{minipage}
\hfill
\begin{minipage}[t]{0.62\textwidth}
For this tree,
\[
P_T(x)=(1+x)^{14}A(y),\qquad A(y)=1 + 7y + 15y^2 + 12y^3 + 3y^4.
\]

Each circled color marks one admissible root orbit. If $r$ belongs to the orbit shown in that color, then $P_{T-r}(x)=(1+x)^{14}B(y)$ with $B(y)$ as listed below.
\vskip0.2cm
\begin{center}
\small
\renewcommand{\arraystretch}{1.15}
\begin{tabular}{@{}cll@{}}
\toprule
mark & orbit size & $B(y)$\\
\midrule
\orbmark{red} & 1 & $1 + 6y + 11y^2 + 7y^3 + y^4$\\
\bottomrule
\end{tabular}
\end{center}
\end{minipage}
\par\medskip
 
 \vskip0.6cm

\begin{minipage}[t]{0.34\textwidth}
\vskip0.3cm
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.750) -- (0.796,1.000);
\draw[line width=0.35pt] (0.000,0.750) -- (0.796,0.500);
\draw[line width=0.35pt] (0.000,0.750) -- (0.796,0.000);
\draw[line width=0.35pt] (0.796,2.500) -- (0.000,0.750);
\draw[line width=0.35pt] (0.796,2.500) -- (1.593,3.500);
\draw[line width=0.35pt] (0.796,2.500) -- (1.593,3.000);
\draw[line width=0.35pt] (0.796,2.500) -- (1.593,2.500);
\draw[line width=0.35pt] (0.796,2.500) -- (1.593,2.000);
\draw[line width=0.35pt] (1.593,3.500) -- (2.389,4.000);
\draw[line width=0.35pt] (1.593,3.500) -- (2.389,3.500);
\draw[line width=0.35pt] (1.593,3.000) -- (2.389,3.000);
\draw[line width=0.35pt] (1.593,3.000) -- (2.389,2.500);
\draw[line width=0.35pt] (0.796,1.000) -- (1.593,1.500);
\draw[line width=0.35pt] (0.796,1.000) -- (1.593,1.000);
\draw[line width=0.35pt] (0.796,1.000) -- (1.593,0.500);
\draw[line width=0.35pt] (0.796,1.000) -- (1.593,0.000);
\draw[line width=0.35pt] (1.593,1.500) -- (2.389,2.000);
\draw[line width=0.35pt] (1.593,1.500) -- (2.389,1.500);
\draw[line width=0.35pt] (1.593,1.000) -- (2.389,1.000);
\draw[line width=0.35pt] (1.593,1.000) -- (2.389,0.500);
\fill (0.000,0.750) circle (1.1pt);
\fill (0.796,2.500) circle (1.1pt);
\fill (1.593,3.500) circle (1.1pt);
\fill (2.389,4.000) circle (1.1pt);
\fill (2.389,3.500) circle (1.1pt);
\fill (1.593,3.000) circle (1.1pt);
\fill (2.389,3.000) circle (1.1pt);
\fill (2.389,2.500) circle (1.1pt);
\fill (1.593,2.500) circle (1.1pt);
\fill (1.593,2.000) circle (1.1pt);
\fill (0.796,1.000) circle (1.1pt);
\fill (1.593,1.500) circle (1.1pt);
\fill (2.389,2.000) circle (1.1pt);
\fill (2.389,1.500) circle (1.1pt);
\fill (1.593,1.000) circle (1.1pt);
\fill (2.389,1.000) circle (1.1pt);
\fill (2.389,0.500) circle (1.1pt);
\fill (1.593,0.500) circle (1.1pt);
\fill (1.593,0.000) circle (1.1pt);
\fill (0.796,0.500) circle (1.1pt);
\fill (0.796,0.000) circle (1.1pt);
\draw[red, line width=0.7pt] (0.796,2.500) circle (3.0pt);
\draw[red, line width=0.7pt] (0.796,1.000) circle (3.0pt);
\draw[blue, line width=0.7pt] (0.000,0.750) circle (3.0pt);
\draw[orange, line width=0.7pt] (1.593,3.500) circle (3.0pt);
\draw[orange, line width=0.7pt] (1.593,3.000) circle (3.0pt);
\draw[orange, line width=0.7pt] (1.593,1.500) circle (3.0pt);
\draw[orange, line width=0.7pt] (1.593,1.000) circle (3.0pt);
\end{tikzpicture}
\vskip0.1cm
\textbf{$S_{21,15}$}
\end{minipage}
\hfill
\begin{minipage}[t]{0.62\textwidth}
For this tree,
\[
P_T(x)=(1+x)^{14}A(y),\qquad A(y)=1 + 7y + 15y^2 + 12y^3 + 5y^4 + y^5.
\]

Each circled color marks one admissible root orbit. If $r$ belongs to the orbit shown in that color, then $P_{T-r}(x)=(1+x)^{14}B(y)$ with $B(y)$ as listed below.
\vskip0.2cm
\begin{center}
\small
\renewcommand{\arraystretch}{1.15}
\begin{tabular}{@{}cll@{}}
\toprule
mark & orbit size & $B(y)$\\
\midrule
\orbmark{red} & 2 & $1 + 6y + 12y^2 + 11y^3 + 5y^4 + y^5$\\
\orbmark{blue} & 1 & $1 + 6y + 11y^2 + 6y^3 + y^4$\\
\orbmark{orange} & 4 & $1 + 6y + 10y^2 + 5y^3 + y^4$\\
\bottomrule
\end{tabular}
\end{center}
\end{minipage}
\par\medskip
 \vskip0.6cm

\begin{minipage}[t]{0.34\textwidth}
\vskip0.3cm
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,1.027) -- (0.654,2.053);
\draw[line width=0.35pt] (0.000,1.027) -- (0.654,1.232);
\draw[line width=0.35pt] (0.000,1.027) -- (0.654,0.821);
\draw[line width=0.35pt] (0.000,1.027) -- (0.654,0.411);
\draw[line width=0.35pt] (0.000,1.027) -- (0.654,0.000);
\draw[line width=0.35pt] (0.654,3.285) -- (0.000,1.027);
\draw[line width=0.35pt] (0.654,3.285) -- (1.308,3.901);
\draw[line width=0.35pt] (0.654,3.285) -- (1.308,3.490);
\draw[line width=0.35pt] (0.654,3.285) -- (1.308,3.080);
\draw[line width=0.35pt] (1.308,3.901) -- (1.962,4.000);
\draw[line width=0.35pt] (1.308,3.901) -- (1.962,3.589);
\draw[line width=0.35pt] (0.654,2.053) -- (1.308,2.669);
\draw[line width=0.35pt] (0.654,2.053) -- (1.308,2.259);
\draw[line width=0.35pt] (0.654,2.053) -- (1.308,1.848);
\draw[line width=0.35pt] (1.308,2.669) -- (1.962,2.973);
\draw[line width=0.35pt] (1.308,2.669) -- (1.962,2.563);
\draw[line width=0.35pt] (0.654,1.232) -- (1.308,1.437);
\draw[line width=0.35pt] (0.654,1.232) -- (1.308,1.027);
\draw[line width=0.35pt] (0.654,0.821) -- (1.308,0.616);
\draw[line width=0.35pt] (0.654,0.821) -- (1.308,0.205);
\fill (0.000,1.027) circle (1.1pt);
\fill (0.654,3.285) circle (1.1pt);
\fill (1.308,3.901) circle (1.1pt);
\fill (1.962,4.000) circle (1.1pt);
\fill (1.962,3.589) circle (1.1pt);
\fill (1.308,3.490) circle (1.1pt);
\fill (1.308,3.080) circle (1.1pt);
\fill (0.654,2.053) circle (1.1pt);
\fill (1.308,2.669) circle (1.1pt);
\fill (1.962,2.973) circle (1.1pt);
\fill (1.962,2.563) circle (1.1pt);
\fill (1.308,2.259) circle (1.1pt);
\fill (1.308,1.848) circle (1.1pt);
\fill (0.654,1.232) circle (1.1pt);
\fill (1.308,1.437) circle (1.1pt);
\fill (1.308,1.027) circle (1.1pt);
\fill (0.654,0.821) circle (1.1pt);
\fill (1.308,0.616) circle (1.1pt);
\fill (1.308,0.205) circle (1.1pt);
\fill (0.654,0.411) circle (1.1pt);
\fill (0.654,0.000) circle (1.1pt);
\draw[red, line width=0.7pt] (0.654,3.285) circle (3.0pt);
\draw[red, line width=0.7pt] (0.654,2.053) circle (3.0pt);
\draw[blue, line width=0.7pt] (0.000,1.027) circle (3.0pt);
\draw[orange, line width=0.7pt] (1.308,3.901) circle (3.0pt);
\draw[orange, line width=0.7pt] (1.308,2.669) circle (3.0pt);
\draw[purple, line width=0.7pt] (0.654,1.232) circle (3.0pt);
\draw[purple, line width=0.7pt] (0.654,0.821) circle (3.0pt);
\end{tikzpicture}
\vskip0.1cm
\textbf{$S_{21,17}$}
\end{minipage}
\hfill
\begin{minipage}[t]{0.62\textwidth}
For this tree,
\[
P_T(x)=(1+x)^{14}A(y),\qquad A(y)=1 + 7y + 15y^2 + 13y^3 + 4y^4.
\]

Each circled color marks one admissible root orbit. If $r$ belongs to the orbit shown in that color, then $P_{T-r}(x)=(1+x)^{14}B(y)$ with $B(y)$ as listed below.
\vskip0.2cm
\begin{center}
\small
\renewcommand{\arraystretch}{1.15}
\begin{tabular}{@{}cll@{}}
\toprule
mark & orbit size & $B(y)$\\
\midrule
\orbmark{red} & 2 & $1 + 6y + 11y^2 + 8y^3 + 2y^4$\\
\orbmark{blue} & 1 & $1 + 6y + 13y^2 + 12y^3 + 4y^4$\\
\orbmark{orange} & 2 & $1 + 6y + 10y^2 + 7y^3 + 2y^4$\\
\orbmark{purple} & 2 & $1 + 6y + 10y^2 + 5y^3$\\
\bottomrule
\end{tabular}
\end{center}
\end{minipage}
\par\medskip
 
\vskip0.6cm

\begin{minipage}[t]{0.34\textwidth}
\vskip0.3cm
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.632) -- (0.671,0.842);
\draw[line width=0.35pt] (0.000,0.632) -- (0.671,0.421);
\draw[line width=0.35pt] (0.000,0.632) -- (0.671,0.000);
\draw[line width=0.35pt] (0.671,2.105) -- (0.000,0.632);
\draw[line width=0.35pt] (0.671,2.105) -- (1.341,3.579);
\draw[line width=0.35pt] (0.671,2.105) -- (1.341,2.737);
\draw[line width=0.35pt] (0.671,2.105) -- (1.341,2.316);
\draw[line width=0.35pt] (0.671,2.105) -- (1.341,1.895);
\draw[line width=0.35pt] (0.671,2.105) -- (1.341,1.474);
\draw[line width=0.35pt] (1.341,3.579) -- (2.012,4.000);
\draw[line width=0.35pt] (1.341,3.579) -- (2.012,3.579);
\draw[line width=0.35pt] (1.341,2.737) -- (2.012,3.158);
\draw[line width=0.35pt] (1.341,2.737) -- (2.012,2.737);
\draw[line width=0.35pt] (1.341,2.316) -- (2.012,2.316);
\draw[line width=0.35pt] (1.341,2.316) -- (2.012,1.895);
\draw[line width=0.35pt] (0.671,0.842) -- (1.341,1.053);
\draw[line width=0.35pt] (0.671,0.842) -- (1.341,0.632);
\draw[line width=0.35pt] (0.671,0.842) -- (1.341,0.211);
\draw[line width=0.35pt] (1.341,1.053) -- (2.012,1.263);
\draw[line width=0.35pt] (1.341,1.053) -- (2.012,0.842);
\fill (0.000,0.632) circle (1.1pt);
\fill (0.671,2.105) circle (1.1pt);
\fill (1.341,3.579) circle (1.1pt);
\fill (2.012,4.000) circle (1.1pt);
\fill (2.012,3.579) circle (1.1pt);
\fill (1.341,2.737) circle (1.1pt);
\fill (2.012,3.158) circle (1.1pt);
\fill (2.012,2.737) circle (1.1pt);
\fill (1.341,2.316) circle (1.1pt);
\fill (2.012,2.316) circle (1.1pt);
\fill (2.012,1.895) circle (1.1pt);
\fill (1.341,1.895) circle (1.1pt);
\fill (1.341,1.474) circle (1.1pt);
\fill (0.671,0.842) circle (1.1pt);
\fill (1.341,1.053) circle (1.1pt);
\fill (2.012,1.263) circle (1.1pt);
\fill (2.012,0.842) circle (1.1pt);
\fill (1.341,0.632) circle (1.1pt);
\fill (1.341,0.211) circle (1.1pt);
\fill (0.671,0.421) circle (1.1pt);
\fill (0.671,0.000) circle (1.1pt);
\draw[red, line width=0.7pt] (0.671,2.105) circle (3.0pt);
\draw[blue, line width=0.7pt] (0.000,0.632) circle (3.0pt);
\draw[orange, line width=0.7pt] (1.341,3.579) circle (3.0pt);
\draw[orange, line width=0.7pt] (1.341,2.737) circle (3.0pt);
\draw[orange, line width=0.7pt] (1.341,2.316) circle (3.0pt);
\draw[purple, line width=0.7pt] (0.671,0.842) circle (3.0pt);
\draw[teal, line width=0.7pt] (1.341,1.053) circle (3.0pt);
\end{tikzpicture}
\vskip0.1cm
\textbf{$S_{21,18}$}
\end{minipage}
\hfill
\begin{minipage}[t]{0.62\textwidth}
For this tree,
\[
P_T(x)=(1+x)^{14}A(y),\qquad A(y)=1 + 7y + 15y^2 + 13y^3 + 6y^4 + y^5.
\]

Each circled color marks one admissible root orbit. If $r$ belongs to the orbit shown in that color, then $P_{T-r}(x)=(1+x)^{14}B(y)$ with $B(y)$ as listed below.
\vskip0.2cm
\begin{center}
\small
\renewcommand{\arraystretch}{1.15}
\begin{tabular}{@{}cll@{}}
\toprule
mark & orbit size & $B(y)$\\
\midrule
\orbmark{red} & 1 & $1 + 6y + 13y^2 + 13y^3 + 6y^4 + y^5$\\
\orbmark{blue} & 1 & $1 + 6y + 11y^2 + 7y^3 + 2y^4$\\
\orbmark{orange} & 3 & $1 + 6y + 10y^2 + 5y^3 + y^4$\\
\orbmark{purple} & 1 & $1 + 6y + 11y^2 + 10y^3 + 5y^4 + y^5$\\
\orbmark{teal} & 1 & $1 + 6y + 10y^2 + 7y^3 + 2y^4$\\
\bottomrule
\end{tabular}
\end{center}
\end{minipage}
\par\medskip


\vskip0.6cm

\begin{minipage}[t]{0.34\textwidth}
\vskip0.3cm
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,0.952) -- (0.607,1.714);
\draw[line width=0.35pt] (0.000,0.952) -- (0.607,1.143);
\draw[line width=0.35pt] (0.000,0.952) -- (0.607,0.762);
\draw[line width=0.35pt] (0.000,0.952) -- (0.607,0.381);
\draw[line width=0.35pt] (0.000,0.952) -- (0.607,0.000);
\draw[line width=0.35pt] (0.607,2.857) -- (0.000,0.952);
\draw[line width=0.35pt] (0.607,2.857) -- (1.213,3.619);
\draw[line width=0.35pt] (0.607,2.857) -- (1.213,3.238);
\draw[line width=0.35pt] (0.607,2.857) -- (1.213,2.857);
\draw[line width=0.35pt] (0.607,2.857) -- (1.213,2.476);
\draw[line width=0.35pt] (1.213,3.619) -- (1.820,4.000);
\draw[line width=0.35pt] (1.213,3.619) -- (1.820,3.619);
\draw[line width=0.35pt] (1.213,3.238) -- (1.820,3.238);
\draw[line width=0.35pt] (1.213,3.238) -- (1.820,2.857);
\draw[line width=0.35pt] (0.607,1.714) -- (1.213,2.095);
\draw[line width=0.35pt] (0.607,1.714) -- (1.213,1.714);
\draw[line width=0.35pt] (0.607,1.143) -- (1.213,1.333);
\draw[line width=0.35pt] (0.607,1.143) -- (1.213,0.952);
\draw[line width=0.35pt] (0.607,0.762) -- (1.213,0.571);
\draw[line width=0.35pt] (0.607,0.762) -- (1.213,0.190);
\fill (0.000,0.952) circle (1.1pt);
\fill (0.607,2.857) circle (1.1pt);
\fill (1.213,3.619) circle (1.1pt);
\fill (1.820,4.000) circle (1.1pt);
\fill (1.820,3.619) circle (1.1pt);
\fill (1.213,3.238) circle (1.1pt);
\fill (1.820,3.238) circle (1.1pt);
\fill (1.820,2.857) circle (1.1pt);
\fill (1.213,2.857) circle (1.1pt);
\fill (1.213,2.476) circle (1.1pt);
\fill (0.607,1.714) circle (1.1pt);
\fill (1.213,2.095) circle (1.1pt);
\fill (1.213,1.714) circle (1.1pt);
\fill (0.607,1.143) circle (1.1pt);
\fill (1.213,1.333) circle (1.1pt);
\fill (1.213,0.952) circle (1.1pt);
\fill (0.607,0.762) circle (1.1pt);
\fill (1.213,0.571) circle (1.1pt);
\fill (1.213,0.190) circle (1.1pt);
\fill (0.607,0.381) circle (1.1pt);
\fill (0.607,0.000) circle (1.1pt);
\draw[red, line width=0.7pt] (0.607,2.857) circle (3.0pt);
\draw[blue, line width=0.7pt] (0.000,0.952) circle (3.0pt);
\draw[orange, line width=0.7pt] (1.213,3.619) circle (3.0pt);
\draw[orange, line width=0.7pt] (1.213,3.238) circle (3.0pt);
\draw[purple, line width=0.7pt] (0.607,1.714) circle (3.0pt);
\draw[purple, line width=0.7pt] (0.607,1.143) circle (3.0pt);
\draw[purple, line width=0.7pt] (0.607,0.762) circle (3.0pt);
\end{tikzpicture}
\vskip0.1cm
\textbf{$S_{21,19}$}
\end{minipage}
\hfill
\begin{minipage}[t]{0.62\textwidth}

For this tree,
\[
P_T(x)=(1+x)^{14}A(y),\qquad A(y)=1 + 7y + 15y^2 + 14y^3 + 6y^4 + y^5.
\]

Each circled color marks one admissible root orbit. If $r$ belongs to the orbit shown in that color, then $P_{T-r}(x)=(1+x)^{14}B(y)$ with $B(y)$ as listed below.
\vskip0.2cm
\small
\renewcommand{\arraystretch}{1.15}
\begin{tabular}{@{}cll@{}}
\toprule
mark & orbit size & $B(y)$\\
\midrule
\orbmark{red} & 1 & $1 + 6y + 12y^2 + 11y^3 + 5y^4 + y^5$\\
\orbmark{blue} & 1 & $1 + 6y + 13y^2 + 13y^3 + 6y^4 + y^5$\\
\orbmark{orange} & 2 & $1 + 6y + 10y^2 + 7y^3 + 2y^4$\\
\orbmark{purple} & 3 & $1 + 6y + 10y^2 + 6y^3 + y^4$\\
\bottomrule
\end{tabular}
\end{minipage}
\par\medskip
 

\vskip0.6cm

\begin{minipage}[t]{0.34\textwidth}
\vskip0.3cm
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,1.412) -- (0.749,2.588);
\draw[line width=0.35pt] (0.000,1.412) -- (0.749,1.882);
\draw[line width=0.35pt] (0.000,1.412) -- (0.749,1.412);
\draw[line width=0.35pt] (0.000,1.412) -- (0.749,0.941);
\draw[line width=0.35pt] (0.000,1.412) -- (0.749,0.471);
\draw[line width=0.35pt] (0.000,1.412) -- (0.749,0.000);
\draw[line width=0.35pt] (0.749,3.294) -- (0.000,1.412);
\draw[line width=0.35pt] (0.749,3.294) -- (1.499,4.000);
\draw[line width=0.35pt] (0.749,3.294) -- (1.499,3.529);
\draw[line width=0.35pt] (0.749,3.294) -- (1.499,3.059);
\draw[line width=0.35pt] (1.499,4.000) -- (2.248,4.000);
\draw[line width=0.35pt] (2.248,4.000) -- (2.998,4.000);
\draw[line width=0.35pt] (1.499,3.529) -- (2.248,3.529);
\draw[line width=0.35pt] (1.499,3.529) -- (2.248,3.059);
\draw[line width=0.35pt] (0.749,2.588) -- (1.499,2.588);
\draw[line width=0.35pt] (1.499,2.588) -- (2.248,2.588);
\draw[line width=0.35pt] (0.749,1.882) -- (1.499,2.118);
\draw[line width=0.35pt] (0.749,1.882) -- (1.499,1.647);
\draw[line width=0.35pt] (0.749,1.412) -- (1.499,1.176);
\draw[line width=0.35pt] (0.749,1.412) -- (1.499,0.706);
\fill (0.000,1.412) circle (1.1pt);
\fill (0.749,3.294) circle (1.1pt);
\fill (1.499,4.000) circle (1.1pt);
\fill (2.248,4.000) circle (1.1pt);
\fill (2.998,4.000) circle (1.1pt);
\fill (1.499,3.529) circle (1.1pt);
\fill (2.248,3.529) circle (1.1pt);
\fill (2.248,3.059) circle (1.1pt);
\fill (1.499,3.059) circle (1.1pt);
\fill (0.749,2.588) circle (1.1pt);
\fill (1.499,2.588) circle (1.1pt);
\fill (2.248,2.588) circle (1.1pt);
\fill (0.749,1.882) circle (1.1pt);
\fill (1.499,2.118) circle (1.1pt);
\fill (1.499,1.647) circle (1.1pt);
\fill (0.749,1.412) circle (1.1pt);
\fill (1.499,1.176) circle (1.1pt);
\fill (1.499,0.706) circle (1.1pt);
\fill (0.749,0.941) circle (1.1pt);
\fill (0.749,0.471) circle (1.1pt);
\fill (0.749,0.000) circle (1.1pt);
\draw[red, line width=0.7pt] (1.499,2.588) circle (3.0pt);
\end{tikzpicture}
\vskip0.1cm
\textbf{$S_{21,20}$}
\end{minipage}
\hfill
\begin{minipage}[t]{0.62\textwidth}
For this tree,
\[
P_T(x)=(1+x)^{14}A(y),\qquad A(y)=1 + 7y + 15y^2 + 14y^3 + 6y^4 + y^5.
\]

Each circled color marks one admissible root orbit. If $r$ belongs to the orbit shown in that color, then $P_{T-r}(x)=(1+x)^{14}B(y)$ with $B(y)$ as listed below.
\vskip0.2cm
\begin{center}
\small
\renewcommand{\arraystretch}{1.15}
\begin{tabular}{@{}cll@{}}
\toprule
mark & orbit size & $B(y)$\\
\midrule
\orbmark{red} & 1 & $1 + 6y + 9y^2 + 4y^3$\\
\bottomrule
\end{tabular}
\end{center}
\end{minipage}
\par\medskip
 
\vskip0.6cm

\begin{minipage}[t]{0.34\textwidth}
\vskip0.3cm
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,1.143) -- (0.607,2.286);
\draw[line width=0.35pt] (0.000,1.143) -- (0.607,1.524);
\draw[line width=0.35pt] (0.000,1.143) -- (0.607,1.143);
\draw[line width=0.35pt] (0.000,1.143) -- (0.607,0.762);
\draw[line width=0.35pt] (0.000,1.143) -- (0.607,0.381);
\draw[line width=0.35pt] (0.000,1.143) -- (0.607,0.000);
\draw[line width=0.35pt] (0.607,3.238) -- (0.000,1.143);
\draw[line width=0.35pt] (0.607,3.238) -- (1.213,3.810);
\draw[line width=0.35pt] (0.607,3.238) -- (1.213,3.429);
\draw[line width=0.35pt] (0.607,3.238) -- (1.213,3.048);
\draw[line width=0.35pt] (1.213,3.810) -- (1.820,4.000);
\draw[line width=0.35pt] (1.213,3.810) -- (1.820,3.619);
\draw[line width=0.35pt] (0.607,2.286) -- (1.213,2.667);
\draw[line width=0.35pt] (0.607,2.286) -- (1.213,2.286);
\draw[line width=0.35pt] (0.607,1.524) -- (1.213,1.905);
\draw[line width=0.35pt] (0.607,1.524) -- (1.213,1.524);
\draw[line width=0.35pt] (0.607,1.143) -- (1.213,1.143);
\draw[line width=0.35pt] (0.607,1.143) -- (1.213,0.762);
\draw[line width=0.35pt] (0.607,0.762) -- (1.213,0.381);
\draw[line width=0.35pt] (0.607,0.762) -- (1.213,0.000);
\fill (0.000,1.143) circle (1.1pt);
\fill (0.607,3.238) circle (1.1pt);
\fill (1.213,3.810) circle (1.1pt);
\fill (1.820,4.000) circle (1.1pt);
\fill (1.820,3.619) circle (1.1pt);
\fill (1.213,3.429) circle (1.1pt);
\fill (1.213,3.048) circle (1.1pt);
\fill (0.607,2.286) circle (1.1pt);
\fill (1.213,2.667) circle (1.1pt);
\fill (1.213,2.286) circle (1.1pt);
\fill (0.607,1.524) circle (1.1pt);
\fill (1.213,1.905) circle (1.1pt);
\fill (1.213,1.524) circle (1.1pt);
\fill (0.607,1.143) circle (1.1pt);
\fill (1.213,1.143) circle (1.1pt);
\fill (1.213,0.762) circle (1.1pt);
\fill (0.607,0.762) circle (1.1pt);
\fill (1.213,0.381) circle (1.1pt);
\fill (1.213,0.000) circle (1.1pt);
\fill (0.607,0.381) circle (1.1pt);
\fill (0.607,0.000) circle (1.1pt);
\draw[red, line width=0.7pt] (0.607,3.238) circle (3.0pt);
\draw[blue, line width=0.7pt] (0.000,1.143) circle (3.0pt);
\draw[orange, line width=0.7pt] (1.213,3.810) circle (3.0pt);
\draw[purple, line width=0.7pt] (0.607,2.286) circle (3.0pt);
\draw[purple, line width=0.7pt] (0.607,1.524) circle (3.0pt);
\draw[purple, line width=0.7pt] (0.607,1.143) circle (3.0pt);
\draw[purple, line width=0.7pt] (0.607,0.762) circle (3.0pt);
\end{tikzpicture}
\vskip0.1cm
\textbf{$S_{21,21}$}
\end{minipage}
\hfill
\begin{minipage}[t]{0.62\textwidth}
For this tree,
\[
P_T(x)=(1+x)^{14}A(y),\qquad A(y)=1 + 7y + 15y^2 + 16y^3 + 9y^4 + 2y^5.
\]

Each circled color marks one admissible root orbit. If $r$ belongs to the orbit shown in that color, then $P_{T-r}(x)=(1+x)^{14}B(y)$ with $B(y)$ as listed below.
\vskip0.2cm
\begin{center}
\small
\renewcommand{\arraystretch}{1.15}
\begin{tabular}{@{}cll@{}}
\toprule
mark & orbit size & $B(y)$\\
\midrule
\orbmark{red} & 1 & $1 + 6y + 11y^2 + 10y^3 + 5y^4 + y^5$\\
\orbmark{blue} & 1 & $1 + 6y + 14y^2 + 16y^3 + 9y^4 + 2y^5$\\
\orbmark{orange} & 1 & $1 + 6y + 10y^2 + 10y^3 + 5y^4 + y^5$\\
\orbmark{purple} & 4 & $1 + 6y + 10y^2 + 7y^3 + 2y^4$\\
\bottomrule
\end{tabular}
\end{center}
\end{minipage}
\par\medskip
 
 \vskip0.6cm

\begin{minipage}[t]{0.34\textwidth}
\vskip0.3cm
\centering
\begin{tikzpicture}[baseline=(current bounding box.center)]
\draw[line width=0.35pt] (0.000,1.273) -- (0.579,2.909);
\draw[line width=0.35pt] (0.000,1.273) -- (0.579,2.182);
\draw[line width=0.35pt] (0.000,1.273) -- (0.579,1.455);
\draw[line width=0.35pt] (0.000,1.273) -- (0.579,1.091);
\draw[line width=0.35pt] (0.000,1.273) -- (0.579,0.727);
\draw[line width=0.35pt] (0.000,1.273) -- (0.579,0.364);
\draw[line width=0.35pt] (0.000,1.273) -- (0.579,0.000);
\draw[line width=0.35pt] (0.579,3.636) -- (0.000,1.273);
\draw[line width=0.35pt] (0.579,3.636) -- (1.158,4.000);
\draw[line width=0.35pt] (0.579,3.636) -- (1.158,3.636);
\draw[line width=0.35pt] (0.579,2.909) -- (1.158,3.273);
\draw[line width=0.35pt] (0.579,2.909) -- (1.158,2.909);
\draw[line width=0.35pt] (0.579,2.182) -- (1.158,2.545);
\draw[line width=0.35pt] (0.579,2.182) -- (1.158,2.182);
\draw[line width=0.35pt] (0.579,1.455) -- (1.158,1.818);
\draw[line width=0.35pt] (0.579,1.455) -- (1.158,1.455);
\draw[line width=0.35pt] (0.579,1.091) -- (1.158,1.091);
\draw[line width=0.35pt] (0.579,1.091) -- (1.158,0.727);
\draw[line width=0.35pt] (0.579,0.727) -- (1.158,0.364);
\draw[line width=0.35pt] (0.579,0.727) -- (1.158,0.000);
\fill (0.000,1.273) circle (1.1pt);
\fill (0.579,3.636) circle (1.1pt);
\fill (1.158,4.000) circle (1.1pt);
\fill (1.158,3.636) circle (1.1pt);
\fill (0.579,2.909) circle (1.1pt);
\fill (1.158,3.273) circle (1.1pt);
\fill (1.158,2.909) circle (1.1pt);
\fill (0.579,2.182) circle (1.1pt);
\fill (1.158,2.545) circle (1.1pt);
\fill (1.158,2.182) circle (1.1pt);
\fill (0.579,1.455) circle (1.1pt);
\fill (1.158,1.818) circle (1.1pt);
\fill (1.158,1.455) circle (1.1pt);
\fill (0.579,1.091) circle (1.1pt);
\fill (1.158,1.091) circle (1.1pt);
\fill (1.158,0.727) circle (1.1pt);
\fill (0.579,0.727) circle (1.1pt);
\fill (1.158,0.364) circle (1.1pt);
\fill (1.158,0.000) circle (1.1pt);
\fill (0.579,0.364) circle (1.1pt);
\fill (0.579,0.000) circle (1.1pt);
\draw[red, line width=0.7pt] (0.579,3.636) circle (3.0pt);
\draw[red, line width=0.7pt] (0.579,2.909) circle (3.0pt);
\draw[red, line width=0.7pt] (0.579,2.182) circle (3.0pt);
\draw[red, line width=0.7pt] (0.579,1.455) circle (3.0pt);
\draw[red, line width=0.7pt] (0.579,1.091) circle (3.0pt);
\draw[red, line width=0.7pt] (0.579,0.727) circle (3.0pt);
\draw[blue, line width=0.7pt] (0.000,1.273) circle (3.0pt);
\end{tikzpicture}
\vskip0.1cm
\textbf{$S_{21,22}$}
\end{minipage}
\hfill
\begin{minipage}[t]{0.62\textwidth}

For this tree,
\[
P_T(x)=(1+x)^{14}A(y),\qquad A(y)=1 + 7y + 15y^2 + 20y^3 + 15y^4 + 6y^5 + y^6.
\]

Each circled color marks one admissible root orbit. If $r$ belongs to the orbit shown in that color, then $P_{T-r}(x)=(1+x)^{14}B(y)$ with $B(y)$ as listed below.
\vskip0.2cm
\begin{center}
\small
\renewcommand{\arraystretch}{1.15}
\begin{tabular}{@{}cll@{}}
\toprule
mark & orbit size & $B(y)$\\
\midrule
\orbmark{red} & 6 & $1 + 6y + 10y^2 + 10y^3 + 5y^4 + y^5$\\
\orbmark{blue} & 1 & $1 + 6y + 15y^2 + 20y^3 + 15y^4 + 6y^5 + y^6$\\
\bottomrule
\end{tabular}
\end{center}
\end{minipage}
\par\medskip
 
\medskip
\vspace{0.5em}
\end{document}
